Next-to-Next-to-Next-to-Leading-Order Prediction for the Radiative $B_{u}^- \to \gamma \ell^{-} \bar \nu_{\ell}$ Decay

We accomplish for the first time the three-loop computation of the photonic radiative jet function in soft-collinear effective theory, which constitutes the last missing and most difficult ingredient for the complete next-to-next-to-next-to-leading-order QCD prediction of the simplest radiative $B_{u}^- \to \gamma \ell^{-} \bar \nu_{\ell}$ decay with an energetic photon at leading power. Importantly, the most prominent three-loop contribution to the radiative bottom-meson decay form factors turns out to arise from the newly determined QCD correction to the jet function rather than from the recently obtained hard correction. We further demonstrate explicitly that our full three-loop calculation of these non-hadronic radiative $B$-meson decay form factors appear to be highly beneficial for an improved extraction of the fundamental shape parameter $\lambda_B$ of the leading-twist $B$-meson light-cone distribution amplitude.

==> anc/README.md <==
# Three-loop radiative-jet expressions

This attachment contains the radiative-jet anomalous dimension, the MS
counterterm and 46 master-integral expansions. The three-loop counterterm
is displayed in the End Matter of the paper.

| File | Contents |
|---|---|
| `RadJet3L-Renormalization.wl` | Complete three-loop gamma_J and Z_J, scalar coefficients, regular weights and convolution actions |
| `RadJet3L-MasterIntegrals.m` | The 46 master expansions, normalization factors, remainder orders and five integral families |

## 1. Conventions

The coupling is a_s = alpha_s/(4 Pi), the dimension is d = 4 - 2 epsilon,
and Q = 2 E_gamma. The jet is J_gamma(p^2, mu), evaluated at
p^2 = -Q omega in the decay convolution, with logarithm
L = Log[Q omega/mu^2]. Renormalization and evolution are defined by

    J_gamma,ren = Z_J J_gamma,bare
    d J_gamma,ren / d Log[mu] = -gamma_J J_gamma,ren

The transpose connecting gamma_J to the LN kernel uses the measure
d omega/omega. The LN operator acts on the full static heavy-light
matrix element, including its decay constant. The main text gives the
LN consistency relation, and the End Matter gives the ordered three-loop
counterterm.

## 2. Load gamma_J and Z_J

Set the path to the directory containing these files, then evaluate:

~~~wl
directory = "/path/to/attachment";
data = Get[FileNameJoin[{directory, "RadJet3L-Renormalization.wl"}]];
s = data["Symbols"];
gamma = data["GammaJ"]["OperatorCoefficients"];
gammaActions = data["GammaJ"]["ActionCoefficients"];
zGeneric = data["ZJ"]["GenericOperatorCoefficients"];
zOrdered = data["ZJ"]["OrderedCoefficients"];
zActions = data["ZJ"]["ActionCoefficients"];
~~~

The file returns a self-contained Association. Every three-element list is
ordered by loop number and multiplies {a_s, a_s^2, a_s^3}. Thus
`gamma[[n]]` is G_(n-1), while `zOrdered[[n]]` is Z_J,n in
Z_J = 1 + a_s Z_J,1 + a_s^2 Z_J,2 + a_s^3 Z_J,3.

The gamma expressions use the operators A, B1 and B2. Their actions are

    (A f)(omega) = L f(omega)
      + Integral[(f((1-alpha) omega) + f(omega/(1-alpha))
                  - 2 f(omega))/alpha, {alpha, 0, 1}]
    (Bk f)(omega) = Integral[h_k(alpha) f((1-alpha) omega)/alpha,
                            {alpha, 0, 1}], k = 1, 2

Here L = Log[Q omega/mu^2]. The subtraction in A specifies the plus
prescription, and h1 and h2 are supplied below. The symbol dictionary `s` identifies these
operators, the regulator, the logarithm, the momentum and the test profile.
The action expressions contain exact inactive integrals acting on
f[omega].

The ordered counterterms use `word = s["Word"]` and
`indices = s["GammaIndices"]`. The expression
`word[indices[[1]], indices[[2]]]` means G0 acting after G1.
The expression `word[]` is the identity. Products act from right to left.

`zGeneric` retains symbolic cusp, threshold and beta coefficients.
Applying `data["ScalarCoefficientRules"]` gives `zOrdered`.
The following checks the three-loop single pole:

~~~wl
epsilon = s["Epsilon"];
word = s["Word"];
indices = s["GammaIndices"];
singlePole3 = Coefficient[Expand[zGeneric[[3]]], epsilon, -1];
FullSimplify[singlePole3 - word[indices[[3]]]/6]
(* 0 *)
~~~

## 3. Scalar coefficients and regular weights

~~~wl
beta = data["ScalarCoefficients"]["Beta"];
cusp = data["ScalarCoefficients"]["Cusp"];
threshold = data["ScalarCoefficients"]["Threshold"];
alpha = data["Weights"]["Variable"];
h1 = data["Weights"]["h1"];
h2 = data["Weights"]["h2"];
colorRules = Thread[
  Lookup[s["Color"], {"CF", "CA", "NF", "TF"}] -> {4/3, 3, 4, 1/2}];
gammaQCD = gamma /. colorRules;
zQCD = zOrdered /. colorRules;
~~~

`beta` contains {beta0, beta1}. The cusp and threshold lists contain
the one-, two- and three-loop coefficients, with threshold[[1]] = 0.
The regular weights h1 and h2 use 0 < alpha < 1 and contain exact
rational numbers, Pi, Zeta, Log and PolyLog. NF counts active massless
light flavors. The example chooses SU(3) with NF = 4.

## 4. Master-integral expansions

Load the second file in a separate evaluation:

~~~wl
Get[FileNameJoin[{directory, "RadJet3L-MasterIntegrals.m"}]];
~~~

Then evaluate:

~~~wl
Length[MIIDs]
(* 46 *)
MI[1, "110011001001"]
MIPrinted[1, "110011001001"]
MIPrefactor[1, "110011001001"]
MI[1, {1,1,0,0,1,1,0,0,1,0,0,1}]
~~~

`MI` returns the master itself. `MIPrinted` returns the normalized combination
r(epsilon) M used in the stored expansions, and `MIPrefactor` returns
r(epsilon). Fifteen entries have nontrivial rational prefactors.
Each expansion retains its own first uncomputed order. A third argument
to `MI` chooses a regulator symbol, as in
`MI[1, "110011001001", e]`.

The public symbols belong to the `RadJet3LMI` context.
`MIData` stores the exact records, and `MIIDs` lists them in manuscript
order. `MIPropagators[a, {l1,l2,l3}, ps, pg, s]` gives the twelve P[a,j]
of integral family a. `SP` denotes an inert scalar product. The
denominators are -P[a,j] - i0.

The dimensionless normalization is

    M[a,nu] = (-s)^(Total[nu] - 3 d/2)
      Integral Product_r[Exp[epsilon EulerGamma] d^d l_r/(i Pi^(d/2))]
      Product_j[(-P[a,j] - i0)^(-nu_j)]

Here s = (ps+pg)^2 = 2 ps.pg and ps^2 = pg^2 = 0.
The quoted expansions are real for s < 0. The integral before the
dimensionless scale factor is recovered by multiplying by
(-s)^(6 - 3 epsilon - Total[nu]), with the prescribed branch used for
analytic continuation.

The paper's 68-master basis consists of eight gamma-function integrals,
14 known form-factor integrals and these 46 supplied expansions.


==> anc/RadJet3L-MasterIntegrals.m <==
(* RadJet3L Master Integrals -- electronic attachment, 13 November 2026.
   Exact Laurent expansions of the 46 project-specific masters printed in
   the manuscript. See README.md for normalization, branch and usage.
   The unknown tail of each expansion is retained as a SeriesData O term. *)
BeginPackage["RadJet3LMI`"];
MI::usage = "MI[a, powers, ep] gives the dimensionless master M as a Laurent series. powers is a twelve-character string or a list of twelve powers. ep defaults to eps.";
MIPrinted::usage = "MIPrinted[a, powers, ep] gives the printed r(ep) M series.";
MIPrefactor::usage = "MIPrefactor[a, powers, ep] gives the exact printed polynomial r(ep).";
MIData::usage = "MIData is an Association of all 46 master records keyed by a-powers strings.";
MIIDs::usage = "MIIDs lists the master keys in manuscript order.";
MIConventions::usage = "MIConventions records normalization and kinematics.";
MIPropagators::usage = "MIPropagators[a, {l1,l2,l3}, ps, pg, s] returns the twelve P[a,j] of the manuscript family table, in terms of the inert SP scalar product. The denominators are -P[a,j]-i0.";
SP::usage = "SP[p,q] denotes the Lorentz scalar product p.q. It is left inert.";
eps::usage = "eps is the default dimensional regulator, D=4-2 eps.";
Begin["`Private`"];
Clear[eps];
MIConventions = <|
  "Dimension" -> HoldForm[4-2 eps],
  "Loops" -> 3,
  "Normalization" -> "M[a,nu]=(-s)^(Total[nu]-3D/2) Integral Product_r[e^(eps EulerGamma) d^D l_r/(i Pi^(D/2))] Product_j[(-P[a,j]-i0)^(-nu_j)]",
  "Kinematics" -> "s=(ps+pg)^2=2 ps.pg; ps^2=pg^2=0",
  "Region" -> "The dimensionless expansions are real for s<0.",
  "ScaleRestoration" -> "The integral without (-s) normalization equals (-s)^(6-3 eps-Total[nu]) M for s<0. Use the prescribed branch (-s-i0) for continuation.",
  "Source" -> "letter.tex, project-specific master-integral appendix",
  "Scope" -> "The 46 project-specific masters explicitly printed in the appendix. The complete manuscript basis has 68=8 gamma-function+14 literature+46 project-specific masters. The other 22 are not included in this file.",
  "MasterCount" -> 46,
  "ManuscriptBasisCount" -> 68,
  "ExpansionSectionSHA256" -> "95895cf1c546c6668abc991156d524533494c5f50bacde166457abb6dfb0427f",
  "Date" -> "2026-11-13"|>;

MIData = <|
  "1-110011001001" -> <|"Family" -> 1, "Powers" -> {1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1}, "Label" -> "eq:M-1-110011001001", "RemainderOrder" -> 4, "Prefactor" -> (((1)-((2)*(eps)))*((1)-((3)*(eps))))*((1)-((4)*(eps))),
    "PrintedPolynomial" -> (((((((Pi)^(2))/((9)*(eps))))+((((14)*(Zeta[3]))/(3))))+(((((7)*((Pi)^(4)))/(36)))*(eps)))-(((eps)^(2))*((((((7)*((Pi)^(2)))*(Zeta[3]))/(2)))-((62)*(Zeta[5])))))+(((eps)^(3))*(((((3677)*((Pi)^(6)))/(30240)))-((((350)*((Zeta[3])^(2)))/(3)))))|>,
  "1-110110110000" -> <|"Family" -> 1, "Powers" -> {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}, "Label" -> "eq:M-1-110110110000", "RemainderOrder" -> 3, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((((1)/((eps)^(2))))*((((2)/(3)))-((((Pi)^(2))/(9)))))+((((1)/(eps)))*(((8)-((((5)*((Pi)^(2)))/(9))))-((6)*(Zeta[3])))))+(((182)/(3))))-((((41)*((Pi)^(2)))/(18))))-((((187)*((Pi)^(4)))/(540))))-((30)*(Zeta[3])))+((eps)*((((((372)-((((83)*((Pi)^(2)))/(9))))-((((187)*((Pi)^(4)))/(108))))-((((400)*(Zeta[3]))/(3))))+(((((49)*((Pi)^(2)))*(Zeta[3]))/(18))))-((138)*(Zeta[5])))))+(((eps)^(2))*((((((((((6050)/(3)))-((((695)*((Pi)^(2)))/(18))))-((((14851)*((Pi)^(4)))/(2160))))-((((6901)*((Pi)^(6)))/(12960))))-((622)*(Zeta[3])))+(((((245)*((Pi)^(2)))*(Zeta[3]))/(18))))+((120)*((Zeta[3])^(2))))-((690)*(Zeta[5]))))|>,
  "1-110010101100" -> <|"Family" -> 1, "Powers" -> {1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0}, "Label" -> "eq:M-1-110010101100", "RemainderOrder" -> 3, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((-((1)/((eps)^(2)))))*((((4)/(3)))-((((Pi)^(2))/(9)))))-((((1)/(eps)))*(((16)-((((5)*((Pi)^(2)))/(9))))-((((20)*(Zeta[3]))/(3))))))-(((364)/(3))))+((((22)*((Pi)^(2)))/(9))))+((((113)*((Pi)^(4)))/(270))))+((((100)*(Zeta[3]))/(3))))-((eps)*((((((744)-((((101)*((Pi)^(2)))/(9))))-((((113)*((Pi)^(4)))/(54))))-((((496)*(Zeta[3]))/(3))))+(((((26)*((Pi)^(2)))*(Zeta[3]))/(9))))-((((536)*(Zeta[5]))/(3))))))-(((eps)^(2))*((((((((((12100)/(3)))-((((484)*((Pi)^(2)))/(9))))-((((9227)*((Pi)^(4)))/(1080))))-((((66169)*((Pi)^(6)))/(90720))))-((((2692)*(Zeta[3]))/(3))))+(((((130)*((Pi)^(2)))*(Zeta[3]))/(9))))+((((400)*((Zeta[3])^(2)))/(3))))-((((2680)*(Zeta[5]))/(3)))))|>,
  "1-110011101000" -> <|"Family" -> 1, "Powers" -> {1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}, "Label" -> "eq:M-1-110011101000", "RemainderOrder" -> 4, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((2)/((3)*((eps)^(2)))))+((((1)/(eps)))*((8)-((((Pi)^(2))/(9))))))+(((182)/(3))))-((((13)*((Pi)^(2)))/(18))))-((((16)*(Zeta[3]))/(3))))+((eps)*((((372)-((((25)*((Pi)^(2)))/(9))))-((((44)*((Pi)^(4)))/(135))))-((58)*(Zeta[3])))))+(((eps)^(2))*((((((((6050)/(3)))-((((115)*((Pi)^(2)))/(18))))-((((6007)*((Pi)^(4)))/(2160))))-((((1240)*(Zeta[3]))/(3))))+(((((Pi)^(2))*(Zeta[3]))/(3))))-((((320)*(Zeta[5]))/(3))))))+(((eps)^(3))*((((((((10096)+((((44)*((Pi)^(2)))/(9))))-((((8693)*((Pi)^(4)))/(540))))-((((142399)*((Pi)^(6)))/(272160))))-((2430)*(Zeta[3])))-(((((7)*((Pi)^(2)))*(Zeta[3]))/(6))))+((((304)*((Zeta[3])^(2)))/(3))))-((((14906)*(Zeta[5]))/(15)))))|>,
  "2-101110101000" -> <|"Family" -> 2, "Powers" -> {1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}, "Label" -> "eq:M-2-101110101000", "RemainderOrder" -> 4, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((4)/((3)*((eps)^(2)))))+((((1)/(eps)))*((16)-((((2)*((Pi)^(2)))/(9))))))+(((364)/(3))))-((((19)*((Pi)^(2)))/(9))))-((((32)*(Zeta[3]))/(3))))+((eps)*((((744)-((((122)*((Pi)^(2)))/(9))))-((((73)*((Pi)^(4)))/(135))))-((116)*(Zeta[3])))))+(((eps)^(2))*((((((((12100)/(3)))-((((661)*((Pi)^(2)))/(9))))-((((5167)*((Pi)^(4)))/(1080))))-((((2480)*(Zeta[3]))/(3))))+(((6)*((Pi)^(2)))*(Zeta[3])))-((((640)*(Zeta[5]))/(3))))))+(((eps)^(3))*((((((((20192)-((((3260)*((Pi)^(2)))/(9))))-((((7763)*((Pi)^(4)))/(270))))-((((99307)*((Pi)^(6)))/(136080))))-((4860)*(Zeta[3])))+(((((167)*((Pi)^(2)))*(Zeta[3]))/(3))))+((((608)*((Zeta[3])^(2)))/(3))))-((((29812)*(Zeta[5]))/(15)))))|>,
  "1-101111101000" -> <|"Family" -> 1, "Powers" -> {1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}, "Label" -> "eq:M-1-101111101000", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((-((1)/(eps))))*((((((Pi)^(2))*(Zeta[3]))/(9)))+((((20)*(Zeta[5]))/(3)))))-((((3817)*((Pi)^(6)))/(68040))))-((24)*((Zeta[3])^(2)))|>,
  "1-101011101010" -> <|"Family" -> 1, "Powers" -> {1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0}, "Label" -> "eq:M-1-101011101010", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> ((((((((Pi)^(2))/((9)*((eps)^(3)))))+((((22)*(Zeta[3]))/((3)*((eps)^(2))))))+((((47)*((Pi)^(4)))/((108)*(eps)))))-(((((97)*((Pi)^(2)))*(Zeta[3]))/(18))))+((((658)*(Zeta[5]))/(3))))+((eps)*(((((67231)*((Pi)^(6)))/(90720)))-((((308)*((Zeta[3])^(2)))/(3)))))|>,
  "1-110011101001" -> <|"Family" -> 1, "Powers" -> {1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1}, "Label" -> "eq:M-1-110011101001", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((-((1)/(eps))))*((((((Pi)^(2))*(Zeta[3]))/(9)))+((((20)*(Zeta[5]))/(3)))))-((((3559)*((Pi)^(6)))/(68040))))-((25)*((Zeta[3])^(2)))|>,
  "1-000111101011" -> <|"Family" -> 1, "Powers" -> {0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1}, "Label" -> "eq:M-1-000111101011", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((-(((2)*(Zeta[3]))/((3)*((eps)^(3))))))-((((43)*((Pi)^(4)))/((540)*((eps)^(2))))))+((((1)/(eps)))*((((((23)*((Pi)^(2)))*(Zeta[3]))/(18)))-((62)*(Zeta[5])))))-((((7645)*((Pi)^(6)))/(27216))))+((38)*((Zeta[3])^(2)))|>,
  "2-101110101100" -> <|"Family" -> 2, "Powers" -> {1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0}, "Label" -> "eq:M-2-101110101100", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((4)*(Zeta[3]))/((3)*((eps)^(3)))))+((((43)*((Pi)^(4)))/((270)*((eps)^(2))))))-((((1)/(eps)))*((((((29)*((Pi)^(2)))*(Zeta[3]))/(9)))-((124)*(Zeta[5])))))+((((6955)*((Pi)^(6)))/(13608))))-((60)*((Zeta[3])^(2)))|>,
  "4-001101101101" -> <|"Family" -> 4, "Powers" -> {0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1}, "Label" -> "eq:M-4-001101101101", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> ((((((-(((Pi)^(2))/((9)*((eps)^(3))))))-((((6)*(Zeta[3]))/((eps)^(2)))))-((((217)*((Pi)^(4)))/((540)*(eps)))))-(((((17)*((Pi)^(2)))*(Zeta[3]))/(18))))-((138)*(Zeta[5])))-((eps)*(((((9589)*((Pi)^(6)))/(12960)))-((84)*((Zeta[3])^(2)))))|>,
  "4-111001010101" -> <|"Family" -> 4, "Powers" -> {1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1}, "Label" -> "eq:M-4-111001010101", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((Pi)^(2))/((18)*((eps)^(4)))))+((((11)*(Zeta[3]))/((3)*((eps)^(3))))))+((((53)*((Pi)^(4)))/((216)*((eps)^(2))))))-((((1)/(eps)))*((((((31)*((Pi)^(2)))*(Zeta[3]))/(36)))-((((329)*(Zeta[5]))/(3))))))+((((89071)*((Pi)^(6)))/(181440))))-((((154)*((Zeta[3])^(2)))/(3)))|>,
  "4-111100101100" -> <|"Family" -> 4, "Powers" -> {1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0}, "Label" -> "eq:M-4-111100101100", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> ((((((((Pi)^(2))/((9)*((eps)^(3)))))+((((20)*(Zeta[3]))/((3)*((eps)^(2))))))+((((64)*((Pi)^(4)))/((135)*(eps)))))+(((((10)*((Pi)^(2)))*(Zeta[3]))/(9))))+((((536)*(Zeta[5]))/(3))))+((eps)*(((((88261)*((Pi)^(6)))/(90720)))-((((280)*((Zeta[3])^(2)))/(3)))))|>,
  "5-100110010111" -> <|"Family" -> 5, "Powers" -> {1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1}, "Label" -> "eq:M-5-100110010111", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> ((((((-(((Pi)^(2))/((6)*((eps)^(3))))))-((((7)*(Zeta[3]))/((eps)^(2)))))-((((7)*((Pi)^(4)))/((24)*(eps)))))+(((((31)*((Pi)^(2)))*(Zeta[3]))/(12))))-((93)*(Zeta[5])))-((eps)*(((((4573)*((Pi)^(6)))/(20160)))-((63)*((Zeta[3])^(2)))))|>,
  "1-101111110010" -> <|"Family" -> 1, "Powers" -> {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0}, "Label" -> "eq:M-1-101111110010", "RemainderOrder" -> 2, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((-((1)/((9)*((eps)^(6))))))-((((29)*((Pi)^(2)))/((108)*((eps)^(4))))))+((((25)*(Zeta[3]))/((9)*((eps)^(3))))))+((((709)*((Pi)^(4)))/((4320)*((eps)^(2))))))+((((1)/(eps)))*((((((221)*((Pi)^(2)))*(Zeta[3]))/(12)))+((((721)*(Zeta[5]))/(15))))))+((((1311631)*((Pi)^(6)))/(1088640))))+((((1447)*((Zeta[3])^(2)))/(18))))+((eps)*(((((((5255)*((Pi)^(4)))*(Zeta[3]))/(864)))+(((((11263)*((Pi)^(2)))*(Zeta[5]))/(60))))+((((98407)*(Zeta[7]))/(21)))))|>,
  "1-111011110100" -> <|"Family" -> 1, "Powers" -> {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0}, "Label" -> "eq:M-1-111011110100", "RemainderOrder" -> 2, "Prefactor" -> (1)+((4)*(eps)),
    "PrintedPolynomial" -> ((((((((5)/((18)*((eps)^(5)))))-((((7)*((Pi)^(2)))/((24)*((eps)^(3))))))-((((49)*(Zeta[3]))/((18)*((eps)^(2))))))-((((649)*((Pi)^(4)))/((8640)*(eps)))))+(((((449)*((Pi)^(2)))*(Zeta[3]))/(72))))+((((299)*(Zeta[5]))/(6))))+((eps)*(((((153731)*((Pi)^(6)))/(311040)))+((((6101)*((Zeta[3])^(2)))/(36)))))|>,
  "1-111111110000" -> <|"Family" -> 1, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}, "Label" -> "eq:M-1-111111110000", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((-((1)/((9)*((eps)^(6))))))-((((31)*((Pi)^(2)))/((108)*((eps)^(4))))))-((((10)*(Zeta[3]))/((3)*((eps)^(3))))))-((((317)*((Pi)^(4)))/((1440)*((eps)^(2))))))+((((1)/(eps)))*((((((89)*((Pi)^(2)))*(Zeta[3]))/(9)))-((((518)*(Zeta[5]))/(5))))))-((((113413)*((Pi)^(6)))/(362880))))+((((301)*((Zeta[3])^(2)))/(2)))|>,
  "1-110011101101" -> <|"Family" -> 1, "Powers" -> {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1}, "Label" -> "eq:M-1-110011101101", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((-(((Pi)^(2))/((27)*((eps)^(4))))))+((((16)*(Zeta[3]))/((9)*((eps)^(3))))))+((((29)*((Pi)^(4)))/((270)*((eps)^(2))))))-((((1)/(eps)))*((((((14)*((Pi)^(2)))*(Zeta[3]))/(3)))-((92)*(Zeta[5])))))+((((46979)*((Pi)^(6)))/(272160))))-((((1036)*((Zeta[3])^(2)))/(9)))|>,
  "1-111111101000" -> <|"Family" -> 1, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}, "Label" -> "eq:M-1-111111101000", "RemainderOrder" -> 2, "Prefactor" -> (1)+((2)*(eps)),
    "PrintedPolynomial" -> ((((((((4)*((Pi)^(2)))/((9)*((eps)^(3)))))+((((80)*(Zeta[3]))/((3)*((eps)^(2))))))+((((13)*((Pi)^(4)))/((9)*(eps)))))-(((((92)*((Pi)^(2)))*(Zeta[3]))/(3))))+((740)*(Zeta[5])))+((eps)*(((((47359)*((Pi)^(6)))/(22680)))-((((2480)*((Zeta[3])^(2)))/(3)))))|>,
  "2-111110101100" -> <|"Family" -> 2, "Powers" -> {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0}, "Label" -> "eq:M-2-111110101100", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((-(((Pi)^(2))/((54)*((eps)^(4))))))+((((5)*(Zeta[3]))/((9)*((eps)^(3))))))-((((23)*((Pi)^(4)))/((1080)*((eps)^(2))))))+((((1)/(eps)))*((((((65)*((Pi)^(2)))*(Zeta[3]))/(36)))-((((59)*(Zeta[5]))/(3))))))+((((1069)*((Pi)^(6)))/(108864))))-((((155)*((Zeta[3])^(2)))/(9)))|>,
  "2-111111101000" -> <|"Family" -> 2, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}, "Label" -> "eq:M-2-111111101000", "RemainderOrder" -> 2, "Prefactor" -> (1)+((2)*(eps)),
    "PrintedPolynomial" -> (((((-4))*((Pi)^(2)))*(Zeta[3]))-((20)*(Zeta[5])))-((eps)*(((((247)*((Pi)^(6)))/(945)))+((196)*((Zeta[3])^(2)))))|>,
  "4-101101101110" -> <|"Family" -> 4, "Powers" -> {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0}, "Label" -> "eq:M-4-101101101110", "RemainderOrder" -> 2, "Prefactor" -> (1)+((7)*(eps)),
    "PrintedPolynomial" -> ((((((((Pi)^(2))/((9)*((eps)^(3)))))+((((16)*(Zeta[3]))/((3)*((eps)^(2))))))-((((8)*((Pi)^(4)))/((45)*(eps)))))-(((((Pi)^(2))*(Zeta[3]))/(3))))-((((412)*(Zeta[5]))/(3))))-((eps)*(((((87211)*((Pi)^(6)))/(90720)))+((2)*((Zeta[3])^(2)))))|>,
  "4-101111011100" -> <|"Family" -> 4, "Powers" -> {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0}, "Label" -> "eq:M-4-101111011100", "RemainderOrder" -> 2, "Prefactor" -> (1)+((3)*(eps)),
    "PrintedPolynomial" -> (((((((32)*(Zeta[3]))/((3)*((eps)^(2)))))+((((32)*((Pi)^(4)))/((135)*(eps)))))+(((((20)*((Pi)^(2)))*(Zeta[3]))/(9))))+((((176)*(Zeta[5]))/(3))))+((eps)*(((((4853)*((Pi)^(6)))/(17010)))-((((700)*((Zeta[3])^(2)))/(3)))))|>,
  "4-101111101100" -> <|"Family" -> 4, "Powers" -> {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0}, "Label" -> "eq:M-4-101111101100", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((4)*(Zeta[3]))/((3)*((eps)^(3)))))+((((Pi)^(4))/((54)*((eps)^(2))))))-((((1)/(eps)))*((((((7)*((Pi)^(2)))*(Zeta[3]))/(9)))-((12)*(Zeta[5])))))+((((2047)*((Pi)^(6)))/(68040))))-((((212)*((Zeta[3])^(2)))/(3)))|>,
  "4-011110101101" -> <|"Family" -> 4, "Powers" -> {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1}, "Label" -> "eq:M-4-011110101101", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((1)/((6)*((eps)^(6)))))+((((5)*((Pi)^(2)))/((72)*((eps)^(4))))))+((((31)*(Zeta[3]))/((6)*((eps)^(3))))))+((((3761)*((Pi)^(4)))/((8640)*((eps)^(2))))))-((((1)/(eps)))*((((((805)*((Pi)^(2)))*(Zeta[3]))/(72)))-((((7037)*(Zeta[5]))/(30))))))+((((1199851)*((Pi)^(6)))/(2177280))))-((((1029)*((Zeta[3])^(2)))/(4)))|>,
  "4-101201101110" -> <|"Family" -> 4, "Powers" -> {1, 0, 1, 2, 0, 1, 1, 0, 1, 1, 1, 0}, "Label" -> "eq:M-4-101201101110", "RemainderOrder" -> 3, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((((2)/((9)*((eps)^(4)))))-(((25)/((72)*((eps)^(3))))))-((((1)/((eps)^(2))))*((((161)/(288)))+((((Pi)^(2))/(72))))))+((((1)/(eps)))*(((((4463)/(1152)))-((((7)*((Pi)^(2)))/(144))))-((((16)*(Zeta[3]))/(9))))))-(((62969)/(4608))))-((((Pi)^(2))/(576))))-((((151)*((Pi)^(4)))/(720))))-((((169)*(Zeta[3]))/(72))))+((eps)*((((((((788207)/(18432)))+((((2351)*((Pi)^(2)))/(2304))))-((((3497)*((Pi)^(4)))/(11520))))+((((6223)*(Zeta[3]))/(288))))+(((((167)*((Pi)^(2)))*(Zeta[3]))/(72))))-((((4649)*(Zeta[5]))/(30))))))-(((eps)^(2))*((((((((((9349193)/(73728)))+((((69049)*((Pi)^(2)))/(9216))))-((((66703)*((Pi)^(4)))/(46080))))+((((219811)*((Pi)^(6)))/(435456))))+((((21025)*(Zeta[3]))/(1152))))-(((((1847)*((Pi)^(2)))*(Zeta[3]))/(144))))+((((2417)*((Zeta[3])^(2)))/(36))))+((((1031)*(Zeta[5]))/(6)))))|>,
  "5-110111011100" -> <|"Family" -> 5, "Powers" -> {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0}, "Label" -> "eq:M-5-110111011100", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((2)*(Zeta[3]))/((3)*((eps)^(3)))))+((((Pi)^(4))/((108)*((eps)^(2))))))+((((1)/(eps)))*((((((13)*((Pi)^(2)))*(Zeta[3]))/(18)))+((6)*(Zeta[5])))))+((((1601)*((Pi)^(6)))/(45360))))+((((58)*((Zeta[3])^(2)))/(3)))|>,
  "5-101111110100" -> <|"Family" -> 5, "Powers" -> {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0}, "Label" -> "eq:M-5-101111110100", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> (((((((-((1)/((2)*((eps)^(5))))))-((((3)*((Pi)^(2)))/((8)*((eps)^(3))))))+((((3)*(Zeta[3]))/((2)*((eps)^(2))))))-((((697)*((Pi)^(4)))/((2880)*(eps)))))+(((((203)*((Pi)^(2)))*(Zeta[3]))/(24))))-((((167)*(Zeta[5]))/(10))))-((eps)*(((((45109)*((Pi)^(6)))/(241920)))-((((247)*((Zeta[3])^(2)))/(4)))))|>,
  "5-010111111100" -> <|"Family" -> 5, "Powers" -> {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0}, "Label" -> "eq:M-5-010111111100", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> ((((((-(((Pi)^(2))/((2)*((eps)^(3))))))-((((9)*(Zeta[3]))/((eps)^(2)))))-((((143)*((Pi)^(4)))/((360)*(eps)))))+(((((121)*((Pi)^(2)))*(Zeta[3]))/(12))))-((95)*(Zeta[5])))-((eps)*(((((52039)*((Pi)^(6)))/(181440)))-((163)*((Zeta[3])^(2)))))|>,
  "5-110011110101" -> <|"Family" -> 5, "Powers" -> {1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1}, "Label" -> "eq:M-5-110011110101", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> ((((((-(((Pi)^(2))/((6)*((eps)^(3))))))+((((4)*(Zeta[3]))/((eps)^(2)))))-((((2)*((Pi)^(4)))/((9)*(eps)))))+(((((7)*((Pi)^(2)))*(Zeta[3]))/(2))))-((24)*(Zeta[5])))-((eps)*(((((7657)*((Pi)^(6)))/(25920)))+((96)*((Zeta[3])^(2)))))|>,
  "5-110111010110" -> <|"Family" -> 5, "Powers" -> {1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0}, "Label" -> "eq:M-5-110111010110", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((Pi)^(4))/((18)*((eps)^(2)))))+((((1)/(eps)))*((((((8)*((Pi)^(2)))*(Zeta[3]))/(3)))+((20)*(Zeta[5])))))+((((4769)*((Pi)^(6)))/(22680))))+((50)*((Zeta[3])^(2)))|>,
  "5-110101110110" -> <|"Family" -> 5, "Powers" -> {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0}, "Label" -> "eq:M-5-110101110110", "RemainderOrder" -> 2, "Prefactor" -> (1)-((2)*(eps)),
    "PrintedPolynomial" -> ((((((((1)/((eps)^(5))))-((((Pi)^(2))/((12)*((eps)^(3))))))-((((13)*(Zeta[3]))/((eps)^(2)))))-((((71)*((Pi)^(4)))/((160)*(eps)))))-(((((Pi)^(2))*(Zeta[3]))/(4))))-((((693)*(Zeta[5]))/(5))))-((eps)*(((((240047)*((Pi)^(6)))/(362880)))-((((29)*((Zeta[3])^(2)))/(2)))))|>,
  "1-100111111011" -> <|"Family" -> 1, "Powers" -> {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1}, "Label" -> "eq:M-1-100111111011", "RemainderOrder" -> 2, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((-(((4)*((Pi)^(2)))/((9)*((eps)^(3))))))+((((1)/((eps)^(2))))*(((((4)*((Pi)^(2)))/(9)))+((((4)*(Zeta[3]))/(3))))))+((((1)/(eps)))*((((((20)*((Pi)^(2)))/(9)))+((((163)*((Pi)^(4)))/(270))))+((((4)*(Zeta[3]))/(3))))))-((((188)*((Pi)^(2)))/(9))))-((((173)*((Pi)^(4)))/(270))))-((((76)*(Zeta[3]))/(3))))+(((((193)*((Pi)^(2)))*(Zeta[3]))/(9))))-((((148)*(Zeta[5]))/(3))))+((eps)*((((((((((1076)*((Pi)^(2)))/(9)))-((((149)*((Pi)^(4)))/(54))))+((((42899)*((Pi)^(6)))/(34020))))+((((484)*(Zeta[3]))/(3))))-(((((295)*((Pi)^(2)))*(Zeta[3]))/(9))))-((((872)*((Zeta[3])^(2)))/(3))))+((100)*(Zeta[5]))))|>,
  "1-111111111000" -> <|"Family" -> 1, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, "Label" -> "eq:M-1-111111111000", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((8)/((9)*((eps)^(6)))))+((((20)*((Pi)^(2)))/((27)*((eps)^(4))))))-((((44)*(Zeta[3]))/((3)*((eps)^(3))))))-((((13)*((Pi)^(4)))/((36)*((eps)^(2))))))-((((1)/(eps)))*((((((253)*((Pi)^(2)))*(Zeta[3]))/(9)))+((((876)*(Zeta[5]))/(5))))))-((((5407)*((Pi)^(6)))/(5670))))-((((176)*((Zeta[3])^(2)))/(3)))|>,
  "1-101111111010" -> <|"Family" -> 1, "Powers" -> {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0}, "Label" -> "eq:M-1-101111111010", "RemainderOrder" -> 2, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((((((((((2)/((9)*((eps)^(6)))))+(((8)/((9)*((eps)^(5))))))-((((1)/((eps)^(4))))*((((8)/(3)))-((((29)*((Pi)^(2)))/(54))))))+((((1)/((eps)^(3))))*(((8)+((((44)*((Pi)^(2)))/(27))))-((((50)*(Zeta[3]))/(9))))))-((((1)/((eps)^(2))))*((((24)+((((44)*((Pi)^(2)))/(9))))+((((709)*((Pi)^(4)))/(2160))))+((((28)*(Zeta[3]))/(3))))))+((((1)/(eps)))*((((((72)+((((44)*((Pi)^(2)))/(3))))-((((419)*((Pi)^(4)))/(540))))+((28)*(Zeta[3])))-(((((221)*((Pi)^(2)))*(Zeta[3]))/(6))))-((((1442)*(Zeta[5]))/(15))))))-(216))-((44)*((Pi)^(2))))+((((419)*((Pi)^(4)))/(180))))-((((1311631)*((Pi)^(6)))/(544320))))-((84)*(Zeta[3])))-(((((275)*((Pi)^(2)))*(Zeta[3]))/(3))))-((((1447)*((Zeta[3])^(2)))/(9))))-((((6428)*(Zeta[5]))/(15))))+((eps)*(((((((((((648)+((132)*((Pi)^(2))))-((((419)*((Pi)^(4)))/(60))))-((((212239)*((Pi)^(6)))/(34020))))+((252)*(Zeta[3])))+(((275)*((Pi)^(2)))*(Zeta[3])))-(((((5255)*((Pi)^(4)))*(Zeta[3]))/(432))))-((((2996)*((Zeta[3])^(2)))/(3))))+((((6428)*(Zeta[5]))/(5))))-(((((11263)*((Pi)^(2)))*(Zeta[5]))/(30))))-((((196814)*(Zeta[7]))/(21)))))|>,
  "1-111011111100" -> <|"Family" -> 1, "Powers" -> {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0}, "Label" -> "eq:M-1-111011111100", "RemainderOrder" -> 2, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((((((2)/((9)*((eps)^(5)))))-(((16)/((9)*((eps)^(4))))))+((((1)/((eps)^(3))))*((((88)/(9)))+((((41)*((Pi)^(2)))/(54))))))-((((1)/((eps)^(2))))*(((((424)/(9)))+((((10)*((Pi)^(2)))/(9))))-((((34)*(Zeta[3]))/(9))))))+((((1)/(eps)))*((((((1912)/(9)))-((((4)*((Pi)^(2)))/(3))))+((((1603)*((Pi)^(4)))/(2160))))-((((4)*(Zeta[3]))/(9))))))-(((8296)/(9))))+((((68)*((Pi)^(2)))/(3))))-((((52)*((Pi)^(4)))/(27))))-((((380)*(Zeta[3]))/(9))))-(((((45)*((Pi)^(2)))*(Zeta[3]))/(2))))+((((4058)*(Zeta[5]))/(15))))+((eps)*((((((((((35128)/(9)))-((((428)*((Pi)^(2)))/(3))))+((((2471)*((Pi)^(4)))/(540))))+((((18283)*((Pi)^(6)))/(36288))))+((((2708)*(Zeta[3]))/(9))))+(((((383)*((Pi)^(2)))*(Zeta[3]))/(9))))-((((271)*((Zeta[3])^(2)))/(9))))-((((15164)*(Zeta[5]))/(15)))))|>,
  "2-101111111010" -> <|"Family" -> 2, "Powers" -> {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0}, "Label" -> "eq:M-2-101111111010", "RemainderOrder" -> 2, "Prefactor" -> (1)+((3)*(eps)),
    "PrintedPolynomial" -> (((((-(((4)*(Zeta[3]))/((eps)^(2)))))+((((107)*((Pi)^(4)))/((270)*(eps)))))+(((((11)*((Pi)^(2)))*(Zeta[3]))/(3))))-((((724)*(Zeta[5]))/(3))))+((eps)*(((((991)*((Pi)^(6)))/(1944)))-((((544)*((Zeta[3])^(2)))/(3)))))|>,
  "2-111111111000" -> <|"Family" -> 2, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, "Label" -> "eq:M-2-111111111000", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((-(((16)*(Zeta[3]))/((3)*((eps)^(3))))))+((((44)*((Pi)^(4)))/((135)*((eps)^(2))))))+((((1)/(eps)))*((((((44)*((Pi)^(2)))*(Zeta[3]))/(9)))-((136)*(Zeta[5])))))+((((104)*((Pi)^(6)))/(405))))-((((8)*((Zeta[3])^(2)))/(3)))|>,
  "3-111111111100" -> <|"Family" -> 3, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0}, "Label" -> "eq:M-3-111111111100", "RemainderOrder" -> 2, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((((((((-((4)/((9)*((eps)^(6))))))-(((3)/((eps)^(5)))))+((((1)/((eps)^(4))))*((((10)/(9)))+((((43)*((Pi)^(2)))/(27))))))+((((1)/((eps)^(3))))*(((((44)/(3)))+((((311)*((Pi)^(2)))/(36))))+((((436)*(Zeta[3]))/(9))))))-((((1)/((eps)^(2))))*((((((734)/(9)))+((((739)*((Pi)^(2)))/(54))))+((((481)*((Pi)^(4)))/(3240))))-((((833)*(Zeta[3]))/(3))))))+((((1)/(eps)))*((((((((2792)/(9)))+((((37)*((Pi)^(2)))/(3))))+((((17639)*((Pi)^(4)))/(4320))))-((360)*(Zeta[3])))-(((((2975)*((Pi)^(2)))*(Zeta[3]))/(27))))+((((13852)*(Zeta[5]))/(45))))))-(((8954)/(9))))+((((467)*((Pi)^(2)))/(18))))-((((35231)*((Pi)^(4)))/(6480))))-((((247613)*((Pi)^(6)))/(116640))))-((((238)*(Zeta[3]))/(3))))-(((((41885)*((Pi)^(2)))*(Zeta[3]))/(108))))-((((6230)*((Zeta[3])^(2)))/(3))))+((((85061)*(Zeta[5]))/(45))))+((eps)*(((((((((((((25340)/(9)))-((((1798)*((Pi)^(2)))/(9))))+((((17)*((Pi)^(4)))/(216))))-((((3564647)*((Pi)^(6)))/(1088640))))+((((26488)*(Zeta[3]))/(9))))+(((((18058)*((Pi)^(2)))*(Zeta[3]))/(27))))-(((((38903)*((Pi)^(4)))*(Zeta[3]))/(648))))-((((162943)*((Zeta[3])^(2)))/(18))))-((((20980)*(Zeta[5]))/(9))))-(((((113629)*((Pi)^(2)))*(Zeta[5]))/(135))))+((((34256)*(Zeta[7]))/(63)))))|>,
  "3-111110111110" -> <|"Family" -> 3, "Powers" -> {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0}, "Label" -> "eq:M-3-111110111110", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((((((((-((1)/((9)*((eps)^(6))))))-(((1)/((3)*((eps)^(5))))))+((((1)/((eps)^(4))))*((((22)/(9)))+((((107)*((Pi)^(2)))/(108))))))-((((1)/((eps)^(3))))*(((((83)/(18)))-((((419)*((Pi)^(2)))/(108))))-((((17)*(Zeta[3]))/(3))))))-((((1)/((eps)^(2))))*((((((629)/(36)))+((((1151)*((Pi)^(2)))/(108))))+((((401)*((Pi)^(4)))/(1440))))-(((Zeta[3])/(9))))))+((((1)/(eps)))*((((((((16111)/(72)))+((((170)*((Pi)^(2)))/(9))))-((((695)*((Pi)^(4)))/(288))))-((((586)*(Zeta[3]))/(3))))-(((((7129)*((Pi)^(2)))*(Zeta[3]))/(108))))+((((10573)*(Zeta[5]))/(45))))))-(((208817)/(144))))+((((113)*((Pi)^(2)))/(8))))+((((721)*((Pi)^(4)))/(2160))))-((((674747)*((Pi)^(6)))/(362880))))+((((16861)*(Zeta[3]))/(18))))-(((((23929)*((Pi)^(2)))*(Zeta[3]))/(108))))+((((1543)*((Zeta[3])^(2)))/(18))))+((((40849)*(Zeta[5]))/(45)))|>,
  "4-111111111100" -> <|"Family" -> 4, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0}, "Label" -> "eq:M-4-111111111100", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((((((((-((17)/((9)*((eps)^(6))))))-(((52)/((9)*((eps)^(5))))))+((((1)/((eps)^(4))))*((((122)/(9)))+((((85)*((Pi)^(2)))/(36))))))-((((1)/((eps)^(3))))*(((((254)/(9)))-((((58)*((Pi)^(2)))/(9))))-((((709)*(Zeta[3]))/(9))))))+((((1)/((eps)^(2))))*((((((386)/(9)))-((((229)*((Pi)^(2)))/(18))))+((((2423)*((Pi)^(4)))/(1440))))+((((1724)*(Zeta[3]))/(9))))))+((((1)/(eps)))*((((((((130)/(9)))+((((287)*((Pi)^(2)))/(18))))+((((217)*((Pi)^(4)))/(120))))-((((4204)*(Zeta[3]))/(9))))-(((((947)*((Pi)^(2)))*(Zeta[3]))/(12))))+((((14777)*(Zeta[5]))/(15))))))-(((4894)/(9))))+((((511)*((Pi)^(2)))/(18))))-((((4183)*((Pi)^(4)))/(720))))+((((211261)*((Pi)^(6)))/(155520))))+((((9688)*(Zeta[3]))/(9))))-(((((2036)*((Pi)^(2)))*(Zeta[3]))/(9))))-((((15329)*((Zeta[3])^(2)))/(18))))+((((39292)*(Zeta[5]))/(15)))|>,
  "4-011111111101" -> <|"Family" -> 4, "Powers" -> {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1}, "Label" -> "eq:M-4-011111111101", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((((((((-((1)/((3)*((eps)^(6))))))+(((5)/((9)*((eps)^(5))))))+((((1)/((eps)^(4))))*((((11)/(9)))-((((5)*((Pi)^(2)))/(36))))))-((((1)/((eps)^(3))))*(((((107)/(9)))+((((133)*((Pi)^(2)))/(36))))+((((37)*(Zeta[3]))/(3))))))+((((1)/((eps)^(2))))*((((((551)/(9)))+((((43)*((Pi)^(2)))/(12))))-((((217)*((Pi)^(4)))/(4320))))-((((1033)*(Zeta[3]))/(9))))))-((((1)/(eps)))*((((((((2447)/(9)))-((((55)*((Pi)^(2)))/(4))))+((((5737)*((Pi)^(4)))/(4320))))-((((1445)*(Zeta[3]))/(9))))-(((((847)*((Pi)^(2)))*(Zeta[3]))/(36))))+((((1067)*(Zeta[5]))/(15))))))+(((10355)/(9))))-((((1513)*((Pi)^(2)))/(12))))+((((11401)*((Pi)^(4)))/(4320))))+((((2771)*((Pi)^(6)))/(72576))))+((((595)*(Zeta[3]))/(9))))+(((((5777)*((Pi)^(2)))*(Zeta[3]))/(36))))+((((3463)*((Zeta[3])^(2)))/(6))))-((((4129)*(Zeta[5]))/(3)))|>,
  "4-101111111110" -> <|"Family" -> 4, "Powers" -> {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0}, "Label" -> "eq:M-4-101111111110", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((((((((-((1)/((3)*((eps)^(6))))))-(((14)/((9)*((eps)^(5))))))+((((1)/((eps)^(4))))*((((19)/(9)))+((((Pi)^(2))/(12))))))+((((1)/((eps)^(3))))*(((((13)/(18)))-((((17)*((Pi)^(2)))/(27))))+((23)*(Zeta[3])))))-((((1)/((eps)^(2))))*((((((743)/(36)))-((((20)*((Pi)^(2)))/(9))))-((((1333)*((Pi)^(4)))/(1440))))-((88)*(Zeta[3])))))+((((1)/(eps)))*((((((((7609)/(72)))-((((193)*((Pi)^(2)))/(36))))+((((6983)*((Pi)^(4)))/(2160))))-((((1571)*(Zeta[3]))/(9))))+(((((641)*((Pi)^(2)))*(Zeta[3]))/(36))))+((((2963)*(Zeta[5]))/(15))))))-(((57407)/(144))))-((((Pi)^(2))/(24))))-((((4517)*((Pi)^(4)))/(1440))))+((((1627901)*((Pi)^(6)))/(1088640))))+((((5257)*(Zeta[3]))/(18))))+(((((1463)*((Pi)^(2)))*(Zeta[3]))/(18))))-((((1147)*((Zeta[3])^(2)))/(2))))+((((7574)*(Zeta[5]))/(15)))|>,
  "4-001111111111" -> <|"Family" -> 4, "Powers" -> {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, "Label" -> "eq:M-4-001111111111", "RemainderOrder" -> 2, "Prefactor" -> 1,
    "PrintedPolynomial" -> ((((((((((((-((1)/((9)*((eps)^(5))))))+(((11)/((9)*((eps)^(4))))))-((((1)/((eps)^(3))))*((((71)/(9)))+((((Pi)^(2))/(12))))))+((((1)/((eps)^(2))))*(((((359)/(9)))+((((5)*((Pi)^(2)))/(36))))-((((115)*(Zeta[3]))/(9))))))-((((1)/(eps)))*((((((1571)/(9)))-((((47)*((Pi)^(2)))/(36))))+((((299)*((Pi)^(4)))/(4320))))-((((641)*(Zeta[3]))/(9))))))+(((6203)/(9))))-((((407)*((Pi)^(2)))/(36))))-((((871)*((Pi)^(4)))/(4320))))-((((2225)*(Zeta[3]))/(9))))+(((((5)*((Pi)^(2)))*(Zeta[3]))/(12))))-((((1459)*(Zeta[5]))/(15))))-((eps)*((((((((((22463)/(9)))-((((1979)*((Pi)^(2)))/(36))))-((((3809)*((Pi)^(4)))/(1440))))-((((14743)*((Pi)^(6)))/(51840))))-((((6221)*(Zeta[3]))/(9))))+(((((913)*((Pi)^(2)))*(Zeta[3]))/(36))))+((((1681)*((Zeta[3])^(2)))/(18))))-((((6089)*(Zeta[5]))/(15)))))|>,
  "5-111111111100" -> <|"Family" -> 5, "Powers" -> {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0}, "Label" -> "eq:M-5-111111111100", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((((((((((4)/((9)*((eps)^(6)))))-(((14)/((9)*((eps)^(5))))))+((((1)/((eps)^(4))))*((((31)/(9)))+((((8)*((Pi)^(2)))/(27))))))-((((1)/((eps)^(3))))*(((((47)/(9)))-((((7)*((Pi)^(2)))/(18))))-((((98)*(Zeta[3]))/(9))))))-((((1)/((eps)^(2))))*((((((41)/(9)))+((((125)*((Pi)^(2)))/(108))))-((((367)*((Pi)^(4)))/(648))))-((((202)*(Zeta[3]))/(9))))))+((((1)/(eps)))*((((((((821)/(9)))+((((31)*((Pi)^(2)))/(36))))+((((5201)*((Pi)^(4)))/(6480))))-((((253)*(Zeta[3]))/(3))))+(((((391)*((Pi)^(2)))*(Zeta[3]))/(54))))+((((1046)*(Zeta[5]))/(15))))))-(((5093)/(9))))+((((163)*((Pi)^(2)))/(12))))-((((5693)*((Pi)^(4)))/(2592))))+((((229883)*((Pi)^(6)))/(408240))))+((((2263)*(Zeta[3]))/(9))))+(((((65)*((Pi)^(2)))*(Zeta[3]))/(54))))-((132)*((Zeta[3])^(2))))+((((6554)*(Zeta[5]))/(15)))|>,
  "5-110111110111" -> <|"Family" -> 5, "Powers" -> {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1}, "Label" -> "eq:M-5-110111110111", "RemainderOrder" -> 1, "Prefactor" -> 1,
    "PrintedPolynomial" -> (((((((-((4)/((9)*((eps)^(6))))))-((((Pi)^(2))/((3)*((eps)^(4))))))-((((22)*(Zeta[3]))/((9)*((eps)^(3))))))+((((7)*((Pi)^(4)))/((216)*((eps)^(2))))))+((((1)/(eps)))*((((((71)*((Pi)^(2)))*(Zeta[3]))/(18)))-((((102)*(Zeta[5]))/(5))))))+((((8011)*((Pi)^(6)))/(38880))))-((((302)*((Zeta[3])^(2)))/(9)))|>
|>;
MIData = Map[Function[record,
  Join[record, <|
    "PrintedSeries" -> Series[record["PrintedPolynomial"]+O[eps]^record["RemainderOrder"], {eps,0,record["RemainderOrder"]-1}],
    "Series" -> Series[(record["PrintedPolynomial"]+O[eps]^record["RemainderOrder"])/record["Prefactor"], {eps,0,record["RemainderOrder"]-1}]|>]
], MIData];
MIIDs = Keys[MIData];
powersString[x_String] := x;
powersString[x_List] := StringJoin[ToString /@ x];
recordFor[a_Integer, x : (_String|_List)] := Lookup[MIData, ToString[a]<>"-"<>powersString[x], Missing["MasterNotListed",{a,x}]];
MI[a_Integer, x : (_String|_List), ep_Symbol:eps] := With[{r=recordFor[a,x]}, If[MissingQ[r], r, r["Series"] /. eps -> ep]];
MIPrinted[a_Integer, x : (_String|_List), ep_Symbol:eps] := With[{r=recordFor[a,x]}, If[MissingQ[r], r, r["PrintedSeries"] /. eps -> ep]];
MIPrefactor[a_Integer, x : (_String|_List), ep_Symbol:eps] := With[{r=recordFor[a,x]}, If[MissingQ[r], r, r["Prefactor"] /. eps -> ep]];
MIPropagators[a_Integer, {l1_,l2_,l3_}, ps_, pg_, s_] := Switch[a,
  1, {SP[l3,l3],SP[l2,l2],SP[l1,l1],SP[l2+pg,l2+pg],SP[l1+l2,l1+l2],
      SP[l2-l3+pg,l2-l3+pg],SP[l1+l3+ps,l1+l3+ps],SP[ps,l3-l2]-s/2,
      SP[ps,l1+l3]-s/2,SP[l3-pg,l3-pg],SP[l1-pg,l1-pg],SP[l1+ps,l1+ps]},
  2, {SP[l3,l3],SP[l2,l2],SP[l1,l1],SP[l2+l3,l2+l3],SP[l1-l2,l1-l2],
      SP[l1+ps+pg,l1+ps+pg],SP[l1+l3+ps+pg,l1+l3+ps+pg],-SP[ps,l1+l3]-s/2,
      -SP[ps,l2+l3]-s/2,SP[l3+pg,l3+pg],SP[l1-l2-l3,l1-l2-l3],SP[l1-l2+pg,l1-l2+pg]},
  3, {SP[l3,l3],SP[l2,l2],SP[l1,l1],SP[l2+pg,l2+pg],SP[l2+l3,l2+l3],
      SP[l1-l3,l1-l3],SP[l1+ps,l1+ps],SP[l1-l2-l3-pg,l1-l2-l3-pg],
      SP[l1-l2-l3+ps,l1-l2-l3+ps],SP[ps,l1-l2-l3]-s/2,SP[l1-l2-pg,l1-l2-pg],-SP[ps,l2]},
  4, {SP[l3,l3],SP[l2,l2],SP[l1,l1],SP[l2+pg,l2+pg],SP[l1+ps,l1+ps],
      SP[l1+l2,l1+l2],SP[l2-l3-ps,l2-l3-ps],SP[l2-l3+pg,l2-l3+pg],
      SP[l1+l3+ps,l1+l3+ps],SP[ps,l3-l2]-s/2,SP[l1-pg,l1-pg],SP[l1+l2+ps+pg,l1+l2+ps+pg]},
  5, {SP[l3,l3],SP[l2,l2],SP[l1,l1],SP[l2-ps,l2-ps],SP[l1-pg,l1-pg],
      SP[l1+l2,l1+l2],SP[l1+l3-pg,l1+l3-pg],SP[l1+l3+ps,l1+l3+ps],
      SP[l1+l2+l3,l1+l2+l3],SP[ps,l1+l3]-s/2,SP[l2+pg,l2+pg],SP[l1+ps,l1+ps]},
  _, Missing["FamilyNotListed",a]
];
End[];
EndPackage[];
Null


==> anc/RadJet3L-Renormalization.wl <==
<|"Conventions" -> 
  <|"Coupling" -> 
    "a_s=alpha_s/(4 Pi), coefficient lists multiply {a_s,a_s^2,a_s^3}", 
   "Jet" -> "J_gamma(p^2,mu), p^2=-Q omega, Q=2 E_gamma", 
   "Definition" -> "J_gamma,ren=Z_J J_gamma,bare", 
   "RG" -> "d J_gamma/d ln mu=-gamma_J J_gamma", 
   "Logarithm" -> "L=ln(Q omega/mu^2)", "Normalization" -> 
    "The LN operator acts on the full static heavy-light matrix element.", 
   "Products" -> "Word[j0,j1] means G0 after G1. Word[] is the identity.", 
   "PlusAction" -> "Integral[(f((1-alpha) omega)+f(omega/(1-alpha))-2 \
f(omega))/alpha,{alpha,0,1}]"|>, "CoefficientPowers" -> {1, 2, 3}, 
 "Symbols" -> <|"Momentum" -> RadJet3LRenormalization`omega, 
   "HardScale" -> RadJet3LRenormalization`Q, 
   "Scale" -> RadJet3LRenormalization`mu, 
   "Epsilon" -> RadJet3LRenormalization`ep, 
   "Log" -> RadJet3LRenormalization`ell, "TestFunction" -> 
    RadJet3LRenormalization`f, "Word" -> RadJet3LRenormalization`ZJWord, 
   "GammaIndices" -> {RadJet3LRenormalization`j0, RadJet3LRenormalization`j1, 
     RadJet3LRenormalization`j2}, "A" -> RadJet3LRenormalization`aa, 
   "B1" -> RadJet3LRenormalization`bb1, "B2" -> RadJet3LRenormalization`bb2, 
   "AB1" -> RadJet3LRenormalization`ab1, "C1" -> RadJet3LRenormalization`cc1, 
   "Fraction" -> RadJet3LRenormalization`alpha, 
   "Color" -> <|"CF" -> RadJet3LRenormalization`cf, 
     "CA" -> RadJet3LRenormalization`ca, "NF" -> RadJet3LRenormalization`nf, 
     "TF" -> RadJet3LRenormalization`tf|>|>, "ScalarCoefficients" -> 
  <|"Beta" -> {(11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
        RadJet3LRenormalization`tf)/3, -4*RadJet3LRenormalization`cf*
       RadJet3LRenormalization`nf*RadJet3LRenormalization`tf + 
      (34*RadJet3LRenormalization`ca^2 - 20*RadJet3LRenormalization`ca*
         RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/3}, 
   "Cusp" -> {4*RadJet3LRenormalization`cf, 4*RadJet3LRenormalization`cf*
      (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
       (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9), 
     4*RadJet3LRenormalization`cf*((-16*RadJet3LRenormalization`nf^2*
         RadJet3LRenormalization`tf^2)/27 + RadJet3LRenormalization`ca*
        RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
        (-418/27 + (40*Pi^2)/27 - (56*Zeta[3])/3) + 
       RadJet3LRenormalization`ca^2*(245/6 - (134*Pi^2)/27 + (11*Pi^4)/45 + 
         (22*Zeta[3])/3) + RadJet3LRenormalization`cf*
        RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
        (-55/3 + 16*Zeta[3]))}, "Threshold" -> 
    {0, RadJet3LRenormalization`cf*(RadJet3LRenormalization`nf*
        (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
       RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 28*Zeta[3])), 
     RadJet3LRenormalization`cf*(RadJet3LRenormalization`cf*
        RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
        (3422/27 - (4*Pi^2)/3 - (16*Pi^4)/45 - (608*Zeta[3])/9) + 
       RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
        RadJet3LRenormalization`tf*(23684/729 - (2828*Pi^2)/243 + 
         (16*Pi^4)/15 - (1456*Zeta[3])/27) + RadJet3LRenormalization`nf^2*
        RadJet3LRenormalization`tf^2*(8320/729 + (80*Pi^2)/81 - 
         (448*Zeta[3])/27) + RadJet3LRenormalization`ca^2*
        (-136781/729 + (6325*Pi^2)/243 - (88*Pi^4)/45 + (1316*Zeta[3])/3 - 
         (88*Pi^2*Zeta[3])/9 - 192*Zeta[5]))}|>, 
 "ScalarCoefficientRules" -> {RadJet3LRenormalization`c0 -> 
    4*RadJet3LRenormalization`cf, RadJet3LRenormalization`c1 -> 
    4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
       (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
        RadJet3LRenormalization`tf)/9), RadJet3LRenormalization`c2 -> 
    4*RadJet3LRenormalization`cf*((-16*RadJet3LRenormalization`nf^2*
        RadJet3LRenormalization`tf^2)/27 + RadJet3LRenormalization`ca*
       RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
       (-418/27 + (40*Pi^2)/27 - (56*Zeta[3])/3) + 
      RadJet3LRenormalization`ca^2*(245/6 - (134*Pi^2)/27 + (11*Pi^4)/45 + 
        (22*Zeta[3])/3) + RadJet3LRenormalization`cf*
       RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
       (-55/3 + 16*Zeta[3])), RadJet3LRenormalization`b0 -> 
    (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
       RadJet3LRenormalization`tf)/3, RadJet3LRenormalization`b1 -> 
    -4*RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
      RadJet3LRenormalization`tf + (34*RadJet3LRenormalization`ca^2 - 
       20*RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
        RadJet3LRenormalization`tf)/3, RadJet3LRenormalization`t1 -> 
    RadJet3LRenormalization`cf*(RadJet3LRenormalization`nf*
       (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
      RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 28*Zeta[3])), 
   RadJet3LRenormalization`t2 -> RadJet3LRenormalization`cf*
     (RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
       RadJet3LRenormalization`tf*(3422/27 - (4*Pi^2)/3 - (16*Pi^4)/45 - 
        (608*Zeta[3])/9) + RadJet3LRenormalization`ca*
       RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
       (23684/729 - (2828*Pi^2)/243 + (16*Pi^4)/15 - (1456*Zeta[3])/27) + 
      RadJet3LRenormalization`nf^2*RadJet3LRenormalization`tf^2*
       (8320/729 + (80*Pi^2)/81 - (448*Zeta[3])/27) + 
      RadJet3LRenormalization`ca^2*(-136781/729 + (6325*Pi^2)/243 - 
        (88*Pi^4)/45 + (1316*Zeta[3])/3 - (88*Pi^2*Zeta[3])/9 - 
        192*Zeta[5]))}, "Weights" -> 
  <|"Variable" -> RadJet3LRenormalization`alpha, 
   "h1" -> Log[1 - RadJet3LRenormalization`alpha]*
     ((11*RadJet3LRenormalization`ca)/3 - 3*RadJet3LRenormalization`cf - 
      (4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/3 + 
      2*RadJet3LRenormalization`cf*(Log[1 - RadJet3LRenormalization`alpha] - 
        ((2 - RadJet3LRenormalization`alpha)*
          Log[RadJet3LRenormalization`alpha])/
         (1 - RadJet3LRenormalization`alpha))), 
   "h2" -> (-4*RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
        RadJet3LRenormalization`tf + (34*RadJet3LRenormalization`ca^2 - 
         20*RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)/3)*
      Log[1 - RadJet3LRenormalization`alpha] + 
     ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)^2*
       Log[1 - RadJet3LRenormalization`alpha]^2)/18 + 
     (RadJet3LRenormalization`cf*(11*RadJet3LRenormalization`ca - 
        4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)*
       Log[1 - RadJet3LRenormalization`alpha]*
       (-1/2 + (3*Log[1 - RadJet3LRenormalization`alpha]^2)/2 - 
        Log[1 - RadJet3LRenormalization`alpha]*
         (4/3 + 2*Log[RadJet3LRenormalization`alpha]) - 
        ((2 - RadJet3LRenormalization`alpha)*(Pi^2 + 
           10*Log[RadJet3LRenormalization`alpha]))/
         (3*(1 - RadJet3LRenormalization`alpha)) + 
        (2*PolyLog[2, RadJet3LRenormalization`alpha])/
         (1 - RadJet3LRenormalization`alpha)))/3 + 
     RadJet3LRenormalization`cf^2*(Log[1 - RadJet3LRenormalization`alpha]^4 + 
       Log[1 - RadJet3LRenormalization`alpha]^3*
        (-9/2 + ((-10 + 7*RadJet3LRenormalization`alpha)*
           Log[RadJet3LRenormalization`alpha])/
          (1 - RadJet3LRenormalization`alpha)) + 
       Log[1 - RadJet3LRenormalization`alpha]^2*
        (25/2 + 6*Log[RadJet3LRenormalization`alpha] + 
         (3*(2 - RadJet3LRenormalization`alpha)*
           Log[RadJet3LRenormalization`alpha]^2)/
          (1 - RadJet3LRenormalization`alpha) - 
         4*PolyLog[2, RadJet3LRenormalization`alpha]) + 
       Log[1 - RadJet3LRenormalization`alpha]*
        (-3/2 - (RadJet3LRenormalization`alpha*
           Log[RadJet3LRenormalization`alpha])/
          (1 - RadJet3LRenormalization`alpha) - 
         (6*PolyLog[2, RadJet3LRenormalization`alpha])/
          (1 - RadJet3LRenormalization`alpha) + 
         ((2 - RadJet3LRenormalization`alpha)*(Pi^2 - 
            2*Log[RadJet3LRenormalization`alpha]*PolyLog[2, 
              RadJet3LRenormalization`alpha] - 
            6*PolyLog[3, 1 - RadJet3LRenormalization`alpha] + 
            6*PolyLog[3, RadJet3LRenormalization`alpha] - 6*Zeta[3]))/
          (1 - RadJet3LRenormalization`alpha))) + RadJet3LRenormalization`ca*
      RadJet3LRenormalization`cf*Log[1 - RadJet3LRenormalization`alpha]*
      (-1 + ((1 - Pi^2)*Log[1 - RadJet3LRenormalization`alpha])/3 + 
       ((-16 + 11*RadJet3LRenormalization`alpha + 
          2*(2 - RadJet3LRenormalization`alpha)*Pi^2)*
         Log[RadJet3LRenormalization`alpha])/
        (3*(1 - RadJet3LRenormalization`alpha)) + 
       (2*(2 - RadJet3LRenormalization`alpha)*
         (Log[RadJet3LRenormalization`alpha]*PolyLog[2, 
            RadJet3LRenormalization`alpha] - 
          3*PolyLog[3, RadJet3LRenormalization`alpha] + 3*Zeta[3]))/
        (1 - RadJet3LRenormalization`alpha))|>, 
 "GammaJ" -> <|"OperatorCoefficients" -> 
    {4*RadJet3LRenormalization`aa*RadJet3LRenormalization`cf, 
     4*RadJet3LRenormalization`bb1*RadJet3LRenormalization`cf + 
      4*RadJet3LRenormalization`aa*RadJet3LRenormalization`cf*
       (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
        (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9) + 
      RadJet3LRenormalization`cf*(RadJet3LRenormalization`nf*
         (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
        RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 28*Zeta[3])), 
     4*RadJet3LRenormalization`bb2*RadJet3LRenormalization`cf + 
      4*RadJet3LRenormalization`bb1*RadJet3LRenormalization`cf*
       (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
        (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9) + 
      4*RadJet3LRenormalization`aa*RadJet3LRenormalization`cf*
       ((-16*RadJet3LRenormalization`nf^2*RadJet3LRenormalization`tf^2)/27 + 
        RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
         RadJet3LRenormalization`tf*(-418/27 + (40*Pi^2)/27 - 
          (56*Zeta[3])/3) + RadJet3LRenormalization`ca^2*
         (245/6 - (134*Pi^2)/27 + (11*Pi^4)/45 + (22*Zeta[3])/3) + 
        RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
         RadJet3LRenormalization`tf*(-55/3 + 16*Zeta[3])) + 
      RadJet3LRenormalization`cf*(RadJet3LRenormalization`cf*
         RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
         (3422/27 - (4*Pi^2)/3 - (16*Pi^4)/45 - (608*Zeta[3])/9) + 
        RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
         RadJet3LRenormalization`tf*(23684/729 - (2828*Pi^2)/243 + 
          (16*Pi^4)/15 - (1456*Zeta[3])/27) + RadJet3LRenormalization`nf^2*
         RadJet3LRenormalization`tf^2*(8320/729 + (80*Pi^2)/81 - 
          (448*Zeta[3])/27) + RadJet3LRenormalization`ca^2*
         (-136781/729 + (6325*Pi^2)/243 - (88*Pi^4)/45 + (1316*Zeta[3])/3 - 
          (88*Pi^2*Zeta[3])/9 - 192*Zeta[5]))}, "ActionCoefficients" -> 
    {4*RadJet3LRenormalization`cf*
      (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
        Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
          RadJet3LRenormalization`mu^2] + Inactive[Integrate][
        (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
          RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
            RadJet3LRenormalization`u$6490] + RadJet3LRenormalization`f[
           RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6490])/
         (1 - RadJet3LRenormalization`u$6490), 
        {RadJet3LRenormalization`u$6490, 0, 1}]), 
     RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
        RadJet3LRenormalization`omega]*(RadJet3LRenormalization`nf*
         (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
        RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 28*Zeta[3])) + 
      4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
         (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)/9)*
       (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
         Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
           RadJet3LRenormalization`mu^2] + Inactive[Integrate][
         (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
           RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
             RadJet3LRenormalization`u$6491] + RadJet3LRenormalization`f[
            RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6491])/
          (1 - RadJet3LRenormalization`u$6491), 
         {RadJet3LRenormalization`u$6491, 0, 1}]) + 
      4*RadJet3LRenormalization`cf*Inactive[Integrate][
        (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
            (1 - RadJet3LRenormalization`u$6492)]*
          Log[1 - RadJet3LRenormalization`u$6492]*
          ((11*RadJet3LRenormalization`ca)/3 - 3*RadJet3LRenormalization`cf - 
           (4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/3 + 
           2*RadJet3LRenormalization`cf*
            (Log[1 - RadJet3LRenormalization`u$6492] - 
             ((2 - RadJet3LRenormalization`u$6492)*Log[
                RadJet3LRenormalization`u$6492])/
              (1 - RadJet3LRenormalization`u$6492))))/
         RadJet3LRenormalization`u$6492, {RadJet3LRenormalization`u$6492, 0, 
         1}], RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
        RadJet3LRenormalization`omega]*(RadJet3LRenormalization`cf*
         RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
         (3422/27 - (4*Pi^2)/3 - (16*Pi^4)/45 - (608*Zeta[3])/9) + 
        RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
         RadJet3LRenormalization`tf*(23684/729 - (2828*Pi^2)/243 + 
          (16*Pi^4)/15 - (1456*Zeta[3])/27) + RadJet3LRenormalization`nf^2*
         RadJet3LRenormalization`tf^2*(8320/729 + (80*Pi^2)/81 - 
          (448*Zeta[3])/27) + RadJet3LRenormalization`ca^2*
         (-136781/729 + (6325*Pi^2)/243 - (88*Pi^4)/45 + (1316*Zeta[3])/3 - 
          (88*Pi^2*Zeta[3])/9 - 192*Zeta[5])) + 4*RadJet3LRenormalization`cf*
       ((-16*RadJet3LRenormalization`nf^2*RadJet3LRenormalization`tf^2)/27 + 
        RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
         RadJet3LRenormalization`tf*(-418/27 + (40*Pi^2)/27 - 
          (56*Zeta[3])/3) + RadJet3LRenormalization`ca^2*
         (245/6 - (134*Pi^2)/27 + (11*Pi^4)/45 + (22*Zeta[3])/3) + 
        RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
         RadJet3LRenormalization`tf*(-55/3 + 16*Zeta[3]))*
       (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
         Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
           RadJet3LRenormalization`mu^2] + Inactive[Integrate][
         (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
           RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
             RadJet3LRenormalization`u$6493] + RadJet3LRenormalization`f[
            RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6493])/
          (1 - RadJet3LRenormalization`u$6493), 
         {RadJet3LRenormalization`u$6493, 0, 1}]) + 
      4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
         (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)/9)*Inactive[Integrate][
        (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
            (1 - RadJet3LRenormalization`u$6494)]*
          Log[1 - RadJet3LRenormalization`u$6494]*
          ((11*RadJet3LRenormalization`ca)/3 - 3*RadJet3LRenormalization`cf - 
           (4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/3 + 
           2*RadJet3LRenormalization`cf*
            (Log[1 - RadJet3LRenormalization`u$6494] - 
             ((2 - RadJet3LRenormalization`u$6494)*Log[
                RadJet3LRenormalization`u$6494])/
              (1 - RadJet3LRenormalization`u$6494))))/
         RadJet3LRenormalization`u$6494, {RadJet3LRenormalization`u$6494, 0, 
         1}] + 4*RadJet3LRenormalization`cf*Inactive[Integrate][
        (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
            (1 - RadJet3LRenormalization`u$6495)]*
          ((-4*RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
              RadJet3LRenormalization`tf + (34*RadJet3LRenormalization`ca^2 - 
               20*RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
                RadJet3LRenormalization`tf)/3)*
            Log[1 - RadJet3LRenormalization`u$6495] + 
           ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
                RadJet3LRenormalization`tf)^2*
             Log[1 - RadJet3LRenormalization`u$6495]^2)/18 + 
           (RadJet3LRenormalization`cf*(11*RadJet3LRenormalization`ca - 
              4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)*
             Log[1 - RadJet3LRenormalization`u$6495]*(-1/2 + 
              (3*Log[1 - RadJet3LRenormalization`u$6495]^2)/2 - 
              Log[1 - RadJet3LRenormalization`u$6495]*(4/3 + 
                2*Log[RadJet3LRenormalization`u$6495]) - 
              ((2 - RadJet3LRenormalization`u$6495)*(Pi^2 + 
                 10*Log[RadJet3LRenormalization`u$6495]))/(3*
                (1 - RadJet3LRenormalization`u$6495)) + 
              (2*PolyLog[2, RadJet3LRenormalization`u$6495])/(1 - 
                RadJet3LRenormalization`u$6495)))/3 + 
           RadJet3LRenormalization`cf^2*
            (Log[1 - RadJet3LRenormalization`u$6495]^4 + 
             Log[1 - RadJet3LRenormalization`u$6495]^3*(-9/2 + 
               ((-10 + 7*RadJet3LRenormalization`u$6495)*
                 Log[RadJet3LRenormalization`u$6495])/(1 - 
                 RadJet3LRenormalization`u$6495)) + 
             Log[1 - RadJet3LRenormalization`u$6495]^2*(25/2 + 6*
                Log[RadJet3LRenormalization`u$6495] + (3*(2 - 
                  RadJet3LRenormalization`u$6495)*
                 Log[RadJet3LRenormalization`u$6495]^2)/(1 - 
                 RadJet3LRenormalization`u$6495) - 4*PolyLog[2, 
                 RadJet3LRenormalization`u$6495]) + 
             Log[1 - RadJet3LRenormalization`u$6495]*(-3/2 - 
               (RadJet3LRenormalization`u$6495*Log[
                  RadJet3LRenormalization`u$6495])/(1 - 
                 RadJet3LRenormalization`u$6495) - (6*PolyLog[2, 
                  RadJet3LRenormalization`u$6495])/(1 - 
                 RadJet3LRenormalization`u$6495) + 
               ((2 - RadJet3LRenormalization`u$6495)*(Pi^2 - 
                  2*Log[RadJet3LRenormalization`u$6495]*PolyLog[2, 
                    RadJet3LRenormalization`u$6495] - 6*PolyLog[3, 
                    1 - RadJet3LRenormalization`u$6495] + 6*PolyLog[3, 
                    RadJet3LRenormalization`u$6495] - 6*Zeta[3]))/
                (1 - RadJet3LRenormalization`u$6495))) + 
           RadJet3LRenormalization`ca*RadJet3LRenormalization`cf*
            Log[1 - RadJet3LRenormalization`u$6495]*
            (-1 + ((1 - Pi^2)*Log[1 - RadJet3LRenormalization`u$6495])/3 + 
             ((-16 + 2*Pi^2*(2 - RadJet3LRenormalization`u$6495) + 
                11*RadJet3LRenormalization`u$6495)*Log[
                RadJet3LRenormalization`u$6495])/(3*(1 - 
                RadJet3LRenormalization`u$6495)) + 
             (2*(2 - RadJet3LRenormalization`u$6495)*(
                Log[RadJet3LRenormalization`u$6495]*PolyLog[2, 
                  RadJet3LRenormalization`u$6495] - 3*PolyLog[3, 
                  RadJet3LRenormalization`u$6495] + 3*Zeta[3]))/
              (1 - RadJet3LRenormalization`u$6495))))/
         RadJet3LRenormalization`u$6495, {RadJet3LRenormalization`u$6495, 0, 
         1}]}|>, "ZJ" -> <|"GenericOperatorCoefficients" -> 
    {-1/2*(RadJet3LRenormalization`c0*RadJet3LRenormalization`ZJWord[])/
        RadJet3LRenormalization`ep^2 + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0]/(2*RadJet3LRenormalization`ep), 
     (RadJet3LRenormalization`c0^2*RadJet3LRenormalization`ZJWord[])/
       (8*RadJet3LRenormalization`ep^4) + (3*RadJet3LRenormalization`b0*
        RadJet3LRenormalization`c0*RadJet3LRenormalization`ZJWord[])/
       (8*RadJet3LRenormalization`ep^3) - (RadJet3LRenormalization`c1*
        RadJet3LRenormalization`ZJWord[])/(8*RadJet3LRenormalization`ep^2) - 
      (RadJet3LRenormalization`c0*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(4*RadJet3LRenormalization`ep^3) - 
      (RadJet3LRenormalization`b0*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(4*RadJet3LRenormalization`ep^2) + 
      RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j1]/
       (4*RadJet3LRenormalization`ep) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0, RadJet3LRenormalization`j0]/
       (8*RadJet3LRenormalization`ep^2), 
     -1/48*(RadJet3LRenormalization`c0^3*RadJet3LRenormalization`ZJWord[])/
        RadJet3LRenormalization`ep^6 - (3*RadJet3LRenormalization`b0*
        RadJet3LRenormalization`c0^2*RadJet3LRenormalization`ZJWord[])/
       (16*RadJet3LRenormalization`ep^5) - (11*RadJet3LRenormalization`b0^2*
        RadJet3LRenormalization`c0*RadJet3LRenormalization`ZJWord[])/
       (36*RadJet3LRenormalization`ep^4) + 
      (RadJet3LRenormalization`c0*RadJet3LRenormalization`c1*
        RadJet3LRenormalization`ZJWord[])/(16*RadJet3LRenormalization`ep^4) + 
      (2*RadJet3LRenormalization`b1*RadJet3LRenormalization`c0*
        RadJet3LRenormalization`ZJWord[])/(9*RadJet3LRenormalization`ep^3) + 
      (5*RadJet3LRenormalization`b0*RadJet3LRenormalization`c1*
        RadJet3LRenormalization`ZJWord[])/(36*RadJet3LRenormalization`ep^3) - 
      (RadJet3LRenormalization`c2*RadJet3LRenormalization`ZJWord[])/
       (18*RadJet3LRenormalization`ep^2) + (RadJet3LRenormalization`c0^2*
        RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j0])/
       (16*RadJet3LRenormalization`ep^5) + (5*RadJet3LRenormalization`b0*
        RadJet3LRenormalization`c0*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(16*RadJet3LRenormalization`ep^4) + 
      (RadJet3LRenormalization`b0^2*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(6*RadJet3LRenormalization`ep^3) - 
      (RadJet3LRenormalization`c1*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(16*RadJet3LRenormalization`ep^3) - 
      (RadJet3LRenormalization`b1*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(6*RadJet3LRenormalization`ep^2) - 
      (RadJet3LRenormalization`c0*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j1])/(8*RadJet3LRenormalization`ep^3) - 
      (RadJet3LRenormalization`b0*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j1])/(6*RadJet3LRenormalization`ep^2) + 
      RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j2]/
       (6*RadJet3LRenormalization`ep) - (RadJet3LRenormalization`c0*
        RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j0, 
         RadJet3LRenormalization`j0])/(16*RadJet3LRenormalization`ep^4) - 
      (RadJet3LRenormalization`b0*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0, RadJet3LRenormalization`j0])/
       (8*RadJet3LRenormalization`ep^3) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0, RadJet3LRenormalization`j1]/
       (24*RadJet3LRenormalization`ep^2) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j1, RadJet3LRenormalization`j0]/
       (12*RadJet3LRenormalization`ep^2) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0, RadJet3LRenormalization`j0, 
        RadJet3LRenormalization`j0]/(48*RadJet3LRenormalization`ep^3)}, 
   "OrderedCoefficients" -> 
    {(-2*RadJet3LRenormalization`cf*RadJet3LRenormalization`ZJWord[])/
       RadJet3LRenormalization`ep^2 + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0]/(2*RadJet3LRenormalization`ep), 
     (2*RadJet3LRenormalization`cf^2*RadJet3LRenormalization`ZJWord[])/
       RadJet3LRenormalization`ep^4 + (RadJet3LRenormalization`cf*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*RadJet3LRenormalization`ZJWord[])/
       (2*RadJet3LRenormalization`ep^3) - (RadJet3LRenormalization`cf*
        (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
         (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9)*
        RadJet3LRenormalization`ZJWord[])/(2*RadJet3LRenormalization`ep^2) - 
      (RadJet3LRenormalization`cf*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/RadJet3LRenormalization`ep^3 - 
      ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(12*RadJet3LRenormalization`ep^2) + 
      RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j1]/
       (4*RadJet3LRenormalization`ep) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0, RadJet3LRenormalization`j0]/
       (8*RadJet3LRenormalization`ep^2), 
     (-4*RadJet3LRenormalization`cf^3*RadJet3LRenormalization`ZJWord[])/
       (3*RadJet3LRenormalization`ep^6) - (RadJet3LRenormalization`cf^2*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*RadJet3LRenormalization`ZJWord[])/
       RadJet3LRenormalization`ep^5 - (11*RadJet3LRenormalization`cf*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
           RadJet3LRenormalization`tf)^2*RadJet3LRenormalization`ZJWord[])/
       (81*RadJet3LRenormalization`ep^4) + (RadJet3LRenormalization`cf^2*
        (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
         (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9)*
        RadJet3LRenormalization`ZJWord[])/RadJet3LRenormalization`ep^4 + 
      (5*RadJet3LRenormalization`cf*(11*RadJet3LRenormalization`ca - 
         4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)*
        (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
         (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9)*
        RadJet3LRenormalization`ZJWord[])/(27*RadJet3LRenormalization`ep^3) + 
      (8*RadJet3LRenormalization`cf*(-4*RadJet3LRenormalization`cf*
          RadJet3LRenormalization`nf*RadJet3LRenormalization`tf + 
         (34*RadJet3LRenormalization`ca^2 - 20*RadJet3LRenormalization`ca*
            RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/3)*
        RadJet3LRenormalization`ZJWord[])/(9*RadJet3LRenormalization`ep^3) - 
      (2*RadJet3LRenormalization`cf*((-16*RadJet3LRenormalization`nf^2*
           RadJet3LRenormalization`tf^2)/27 + RadJet3LRenormalization`ca*
          RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
          (-418/27 + (40*Pi^2)/27 - (56*Zeta[3])/3) + 
         RadJet3LRenormalization`ca^2*(245/6 - (134*Pi^2)/27 + (11*Pi^4)/45 + 
           (22*Zeta[3])/3) + RadJet3LRenormalization`cf*
          RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
          (-55/3 + 16*Zeta[3]))*RadJet3LRenormalization`ZJWord[])/
       (9*RadJet3LRenormalization`ep^2) + (RadJet3LRenormalization`cf^2*
        RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j0])/
       RadJet3LRenormalization`ep^5 + (5*RadJet3LRenormalization`cf*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(12*RadJet3LRenormalization`ep^4) + 
      ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
           RadJet3LRenormalization`tf)^2*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(54*RadJet3LRenormalization`ep^3) - 
      (RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
          (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
           RadJet3LRenormalization`tf)/9)*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(4*RadJet3LRenormalization`ep^3) - 
      ((-4*RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf + (34*RadJet3LRenormalization`ca^2 - 
           20*RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
            RadJet3LRenormalization`tf)/3)*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0])/(6*RadJet3LRenormalization`ep^2) - 
      (RadJet3LRenormalization`cf*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j1])/(2*RadJet3LRenormalization`ep^3) - 
      ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j1])/(18*RadJet3LRenormalization`ep^2) + 
      RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j2]/
       (6*RadJet3LRenormalization`ep) - (RadJet3LRenormalization`cf*
        RadJet3LRenormalization`ZJWord[RadJet3LRenormalization`j0, 
         RadJet3LRenormalization`j0])/(4*RadJet3LRenormalization`ep^4) - 
      ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*RadJet3LRenormalization`ZJWord[
         RadJet3LRenormalization`j0, RadJet3LRenormalization`j0])/
       (24*RadJet3LRenormalization`ep^3) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0, RadJet3LRenormalization`j1]/
       (24*RadJet3LRenormalization`ep^2) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j1, RadJet3LRenormalization`j0]/
       (12*RadJet3LRenormalization`ep^2) + RadJet3LRenormalization`ZJWord[
        RadJet3LRenormalization`j0, RadJet3LRenormalization`j0, 
        RadJet3LRenormalization`j0]/(48*RadJet3LRenormalization`ep^3)}, 
   "ActionCoefficients" -> 
    {(-2*RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
         RadJet3LRenormalization`omega])/RadJet3LRenormalization`ep^2 + 
      (2*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
           RadJet3LRenormalization`omega]*Log[(RadJet3LRenormalization`omega*
             RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^2] + 
         Inactive[Integrate][(-2*RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6496] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
              RadJet3LRenormalization`u$6496])/
           (1 - RadJet3LRenormalization`u$6496), 
          {RadJet3LRenormalization`u$6496, 0, 1}]))/
       RadJet3LRenormalization`ep, 
     (2*RadJet3LRenormalization`cf^2*RadJet3LRenormalization`f[
         RadJet3LRenormalization`omega])/RadJet3LRenormalization`ep^4 + 
      (RadJet3LRenormalization`cf*(11*RadJet3LRenormalization`ca - 
         4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)*
        RadJet3LRenormalization`f[RadJet3LRenormalization`omega])/
       (2*RadJet3LRenormalization`ep^3) - (RadJet3LRenormalization`cf*
        (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
         (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9)*
        RadJet3LRenormalization`f[RadJet3LRenormalization`omega])/
       (2*RadJet3LRenormalization`ep^2) - (4*RadJet3LRenormalization`cf^2*
        (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
          Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2] + Inactive[Integrate][
          (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
              RadJet3LRenormalization`u$6497] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6497])/
           (1 - RadJet3LRenormalization`u$6497), 
          {RadJet3LRenormalization`u$6497, 0, 1}]))/
       RadJet3LRenormalization`ep^3 - (RadJet3LRenormalization`cf*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*(RadJet3LRenormalization`f[
           RadJet3LRenormalization`omega]*Log[(RadJet3LRenormalization`omega*
             RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^2] + 
         Inactive[Integrate][(-2*RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6498] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
              RadJet3LRenormalization`u$6498])/
           (1 - RadJet3LRenormalization`u$6498), 
          {RadJet3LRenormalization`u$6498, 0, 1}]))/
       (3*RadJet3LRenormalization`ep^2) + 
      (RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
          RadJet3LRenormalization`omega]*(RadJet3LRenormalization`nf*
           (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
          RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 28*Zeta[3])) + 
        4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
           (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
            RadJet3LRenormalization`tf)/9)*
         (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
           Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
             RadJet3LRenormalization`mu^2] + Inactive[Integrate][
           (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
             RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
               RadJet3LRenormalization`u$6499] + RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6499])/
            (1 - RadJet3LRenormalization`u$6499), 
           {RadJet3LRenormalization`u$6499, 0, 1}]) + 
        4*RadJet3LRenormalization`cf*Inactive[Integrate][
          (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
              (1 - RadJet3LRenormalization`u$6500)]*
            Log[1 - RadJet3LRenormalization`u$6500]*
            ((11*RadJet3LRenormalization`ca)/3 - 
             3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
               RadJet3LRenormalization`tf)/3 + 2*RadJet3LRenormalization`cf*
              (Log[1 - RadJet3LRenormalization`u$6500] - 
               ((2 - RadJet3LRenormalization`u$6500)*Log[
                  RadJet3LRenormalization`u$6500])/(1 - 
                 RadJet3LRenormalization`u$6500))))/
           RadJet3LRenormalization`u$6500, {RadJet3LRenormalization`u$6500, 
           0, 1}])/(4*RadJet3LRenormalization`ep) + 
      (RadJet3LRenormalization`cf*(4*RadJet3LRenormalization`cf*
          Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2]*(RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega]*
            Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
              RadJet3LRenormalization`mu^2] + Inactive[Integrate][
            (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
              RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                RadJet3LRenormalization`u$6501] + RadJet3LRenormalization`f[
               RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6501])/
             (1 - RadJet3LRenormalization`u$6501), 
            {RadJet3LRenormalization`u$6501, 0, 1}]) + Inactive[Integrate][
          (-8*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega]*Log[
                (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 RadJet3LRenormalization`mu^2] + Inactive[Integrate][
               (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                   RadJet3LRenormalization`u$6501] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6501])/(1 - 
                 RadJet3LRenormalization`u$6501), {
                RadJet3LRenormalization`u$6501, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6502]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 (RadJet3LRenormalization`mu^2*
                  RadJet3LRenormalization`u$6502)] + Inactive[Integrate][
               (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                    RadJet3LRenormalization`u$6502] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                   (RadJet3LRenormalization`u$6501*
                    RadJet3LRenormalization`u$6502)] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6501)/
                   RadJet3LRenormalization`u$6502])/(1 - 
                 RadJet3LRenormalization`u$6501), {
                RadJet3LRenormalization`u$6501, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6502]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                  RadJet3LRenormalization`u$6502)/RadJet3LRenormalization`mu^
                  2] + Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                   RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6502] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6502)/
                   RadJet3LRenormalization`u$6501] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6501*
                   RadJet3LRenormalization`u$6502])/(1 - 
                 RadJet3LRenormalization`u$6501), {
                RadJet3LRenormalization`u$6501, 0, 1}]))/
           (1 - RadJet3LRenormalization`u$6502), 
          {RadJet3LRenormalization`u$6502, 0, 1}]))/
       (2*RadJet3LRenormalization`ep^2), 
     (-4*RadJet3LRenormalization`cf^3*RadJet3LRenormalization`f[
         RadJet3LRenormalization`omega])/(3*RadJet3LRenormalization`ep^6) - 
      (RadJet3LRenormalization`cf^2*(11*RadJet3LRenormalization`ca - 
         4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)*
        RadJet3LRenormalization`f[RadJet3LRenormalization`omega])/
       RadJet3LRenormalization`ep^5 - (11*RadJet3LRenormalization`cf*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
           RadJet3LRenormalization`tf)^2*RadJet3LRenormalization`f[
         RadJet3LRenormalization`omega])/(81*RadJet3LRenormalization`ep^4) + 
      (RadJet3LRenormalization`cf^2*(RadJet3LRenormalization`ca*
          (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
           RadJet3LRenormalization`tf)/9)*RadJet3LRenormalization`f[
         RadJet3LRenormalization`omega])/RadJet3LRenormalization`ep^4 + 
      (5*RadJet3LRenormalization`cf*(11*RadJet3LRenormalization`ca - 
         4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)*
        (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
         (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9)*
        RadJet3LRenormalization`f[RadJet3LRenormalization`omega])/
       (27*RadJet3LRenormalization`ep^3) + (8*RadJet3LRenormalization`cf*
        (-4*RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf + (34*RadJet3LRenormalization`ca^2 - 
           20*RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
            RadJet3LRenormalization`tf)/3)*RadJet3LRenormalization`f[
         RadJet3LRenormalization`omega])/(9*RadJet3LRenormalization`ep^3) - 
      (2*RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
         RadJet3LRenormalization`omega]*((-16*RadJet3LRenormalization`nf^2*
           RadJet3LRenormalization`tf^2)/27 + RadJet3LRenormalization`ca*
          RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
          (-418/27 + (40*Pi^2)/27 - (56*Zeta[3])/3) + 
         RadJet3LRenormalization`ca^2*(245/6 - (134*Pi^2)/27 + (11*Pi^4)/45 + 
           (22*Zeta[3])/3) + RadJet3LRenormalization`cf*
          RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
          (-55/3 + 16*Zeta[3])))/(9*RadJet3LRenormalization`ep^2) + 
      (4*RadJet3LRenormalization`cf^3*(RadJet3LRenormalization`f[
           RadJet3LRenormalization`omega]*Log[(RadJet3LRenormalization`omega*
             RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^2] + 
         Inactive[Integrate][(-2*RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6503] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
              RadJet3LRenormalization`u$6503])/
           (1 - RadJet3LRenormalization`u$6503), 
          {RadJet3LRenormalization`u$6503, 0, 1}]))/
       RadJet3LRenormalization`ep^5 + (5*RadJet3LRenormalization`cf^2*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*(RadJet3LRenormalization`f[
           RadJet3LRenormalization`omega]*Log[(RadJet3LRenormalization`omega*
             RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^2] + 
         Inactive[Integrate][(-2*RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6504] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
              RadJet3LRenormalization`u$6504])/
           (1 - RadJet3LRenormalization`u$6504), 
          {RadJet3LRenormalization`u$6504, 0, 1}]))/
       (3*RadJet3LRenormalization`ep^4) + (2*RadJet3LRenormalization`cf*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
           RadJet3LRenormalization`tf)^2*
        (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
          Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2] + Inactive[Integrate][
          (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
              RadJet3LRenormalization`u$6505] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6505])/
           (1 - RadJet3LRenormalization`u$6505), 
          {RadJet3LRenormalization`u$6505, 0, 1}]))/
       (27*RadJet3LRenormalization`ep^3) - (RadJet3LRenormalization`cf^2*
        (RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
         (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9)*
        (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
          Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2] + Inactive[Integrate][
          (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
              RadJet3LRenormalization`u$6506] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6506])/
           (1 - RadJet3LRenormalization`u$6506), 
          {RadJet3LRenormalization`u$6506, 0, 1}]))/
       RadJet3LRenormalization`ep^3 - (2*RadJet3LRenormalization`cf*
        (-4*RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf + (34*RadJet3LRenormalization`ca^2 - 
           20*RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
            RadJet3LRenormalization`tf)/3)*
        (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
          Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2] + Inactive[Integrate][
          (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
              RadJet3LRenormalization`u$6507] + RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6507])/
           (1 - RadJet3LRenormalization`u$6507), 
          {RadJet3LRenormalization`u$6507, 0, 1}]))/
       (3*RadJet3LRenormalization`ep^2) - (RadJet3LRenormalization`cf*
        (RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
           RadJet3LRenormalization`omega]*(RadJet3LRenormalization`nf*
            (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
           RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 28*Zeta[3])) + 
         4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
            (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
             RadJet3LRenormalization`tf)/9)*
          (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
            Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
              RadJet3LRenormalization`mu^2] + Inactive[Integrate][
            (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
              RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                RadJet3LRenormalization`u$6508] + RadJet3LRenormalization`f[
               RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6508])/
             (1 - RadJet3LRenormalization`u$6508), 
            {RadJet3LRenormalization`u$6508, 0, 1}]) + 
         4*RadJet3LRenormalization`cf*Inactive[Integrate][
           (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*(1 - 
                RadJet3LRenormalization`u$6509)]*
             Log[1 - RadJet3LRenormalization`u$6509]*
             ((11*RadJet3LRenormalization`ca)/3 - 
              3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
                RadJet3LRenormalization`tf)/3 + 2*RadJet3LRenormalization`cf*(
                Log[1 - RadJet3LRenormalization`u$6509] - 
                ((2 - RadJet3LRenormalization`u$6509)*Log[
                   RadJet3LRenormalization`u$6509])/(1 - 
                  RadJet3LRenormalization`u$6509))))/
            RadJet3LRenormalization`u$6509, {RadJet3LRenormalization`u$6509, 
            0, 1}]))/(2*RadJet3LRenormalization`ep^3) - 
      ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*(RadJet3LRenormalization`cf*
          RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
          (RadJet3LRenormalization`nf*(224/27 - (4*Pi^2)/9)*
            RadJet3LRenormalization`tf + RadJet3LRenormalization`ca*
            (-808/27 + (11*Pi^2)/9 + 28*Zeta[3])) + 
         4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
            (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
             RadJet3LRenormalization`tf)/9)*
          (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
            Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
              RadJet3LRenormalization`mu^2] + Inactive[Integrate][
            (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
              RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                RadJet3LRenormalization`u$6510] + RadJet3LRenormalization`f[
               RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6510])/
             (1 - RadJet3LRenormalization`u$6510), 
            {RadJet3LRenormalization`u$6510, 0, 1}]) + 
         4*RadJet3LRenormalization`cf*Inactive[Integrate][
           (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*(1 - 
                RadJet3LRenormalization`u$6511)]*
             Log[1 - RadJet3LRenormalization`u$6511]*
             ((11*RadJet3LRenormalization`ca)/3 - 
              3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
                RadJet3LRenormalization`tf)/3 + 2*RadJet3LRenormalization`cf*(
                Log[1 - RadJet3LRenormalization`u$6511] - 
                ((2 - RadJet3LRenormalization`u$6511)*Log[
                   RadJet3LRenormalization`u$6511])/(1 - 
                  RadJet3LRenormalization`u$6511))))/
            RadJet3LRenormalization`u$6511, {RadJet3LRenormalization`u$6511, 
            0, 1}]))/(18*RadJet3LRenormalization`ep^2) + 
      (RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
          RadJet3LRenormalization`omega]*(RadJet3LRenormalization`cf*
           RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
           (3422/27 - (4*Pi^2)/3 - (16*Pi^4)/45 - (608*Zeta[3])/9) + 
          RadJet3LRenormalization`ca*RadJet3LRenormalization`nf*
           RadJet3LRenormalization`tf*(23684/729 - (2828*Pi^2)/243 + 
            (16*Pi^4)/15 - (1456*Zeta[3])/27) + RadJet3LRenormalization`nf^2*
           RadJet3LRenormalization`tf^2*(8320/729 + (80*Pi^2)/81 - 
            (448*Zeta[3])/27) + RadJet3LRenormalization`ca^2*
           (-136781/729 + (6325*Pi^2)/243 - (88*Pi^4)/45 + (1316*Zeta[3])/3 - 
            (88*Pi^2*Zeta[3])/9 - 192*Zeta[5])) + 
        4*RadJet3LRenormalization`cf*((-16*RadJet3LRenormalization`nf^2*
            RadJet3LRenormalization`tf^2)/27 + RadJet3LRenormalization`ca*
           RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
           (-418/27 + (40*Pi^2)/27 - (56*Zeta[3])/3) + 
          RadJet3LRenormalization`ca^2*(245/6 - (134*Pi^2)/27 + 
            (11*Pi^4)/45 + (22*Zeta[3])/3) + RadJet3LRenormalization`cf*
           RadJet3LRenormalization`nf*RadJet3LRenormalization`tf*
           (-55/3 + 16*Zeta[3]))*(RadJet3LRenormalization`f[
            RadJet3LRenormalization`omega]*Log[(RadJet3LRenormalization`omega*
              RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^2] + 
          Inactive[Integrate][(-2*RadJet3LRenormalization`f[
               RadJet3LRenormalization`omega] + RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6512] + 
             RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
               RadJet3LRenormalization`u$6512])/
            (1 - RadJet3LRenormalization`u$6512), 
           {RadJet3LRenormalization`u$6512, 0, 1}]) + 
        4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
           (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
            RadJet3LRenormalization`tf)/9)*Inactive[Integrate][
          (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
              (1 - RadJet3LRenormalization`u$6513)]*
            Log[1 - RadJet3LRenormalization`u$6513]*
            ((11*RadJet3LRenormalization`ca)/3 - 
             3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
               RadJet3LRenormalization`tf)/3 + 2*RadJet3LRenormalization`cf*
              (Log[1 - RadJet3LRenormalization`u$6513] - 
               ((2 - RadJet3LRenormalization`u$6513)*Log[
                  RadJet3LRenormalization`u$6513])/(1 - 
                 RadJet3LRenormalization`u$6513))))/
           RadJet3LRenormalization`u$6513, {RadJet3LRenormalization`u$6513, 
           0, 1}] + 4*RadJet3LRenormalization`cf*Inactive[Integrate][
          (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
              (1 - RadJet3LRenormalization`u$6514)]*
            ((-4*RadJet3LRenormalization`cf*RadJet3LRenormalization`nf*
                RadJet3LRenormalization`tf + (34*RadJet3LRenormalization`ca^
                   2 - 20*RadJet3LRenormalization`ca*
                  RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/3)*
              Log[1 - RadJet3LRenormalization`u$6514] + 
             ((11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
                  RadJet3LRenormalization`tf)^2*Log[1 - 
                  RadJet3LRenormalization`u$6514]^2)/18 + 
             (RadJet3LRenormalization`cf*(11*RadJet3LRenormalization`ca - 
                4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)*Log[
                1 - RadJet3LRenormalization`u$6514]*(-1/2 + 
                (3*Log[1 - RadJet3LRenormalization`u$6514]^2)/2 - 
                Log[1 - RadJet3LRenormalization`u$6514]*(4/3 + 
                  2*Log[RadJet3LRenormalization`u$6514]) - 
                ((2 - RadJet3LRenormalization`u$6514)*(Pi^2 + 
                   10*Log[RadJet3LRenormalization`u$6514]))/
                 (3*(1 - RadJet3LRenormalization`u$6514)) + 
                (2*PolyLog[2, RadJet3LRenormalization`u$6514])/
                 (1 - RadJet3LRenormalization`u$6514)))/3 + 
             RadJet3LRenormalization`cf^2*
              (Log[1 - RadJet3LRenormalization`u$6514]^4 + 
               Log[1 - RadJet3LRenormalization`u$6514]^3*(-9/2 + 
                 ((-10 + 7*RadJet3LRenormalization`u$6514)*Log[
                    RadJet3LRenormalization`u$6514])/(1 - 
                   RadJet3LRenormalization`u$6514)) + 
               Log[1 - RadJet3LRenormalization`u$6514]^2*(25/2 + 
                 6*Log[RadJet3LRenormalization`u$6514] + 
                 (3*(2 - RadJet3LRenormalization`u$6514)*
                   Log[RadJet3LRenormalization`u$6514]^2)/(1 - 
                   RadJet3LRenormalization`u$6514) - 4*PolyLog[2, 
                   RadJet3LRenormalization`u$6514]) + Log[
                 1 - RadJet3LRenormalization`u$6514]*(-3/2 - 
                 (RadJet3LRenormalization`u$6514*Log[
                    RadJet3LRenormalization`u$6514])/(1 - 
                   RadJet3LRenormalization`u$6514) - (6*PolyLog[2, 
                    RadJet3LRenormalization`u$6514])/(1 - 
                   RadJet3LRenormalization`u$6514) + 
                 ((2 - RadJet3LRenormalization`u$6514)*(Pi^2 - 
                    2*Log[RadJet3LRenormalization`u$6514]*PolyLog[2, 
                      RadJet3LRenormalization`u$6514] - 6*PolyLog[3, 
                      1 - RadJet3LRenormalization`u$6514] + 6*PolyLog[3, 
                      RadJet3LRenormalization`u$6514] - 6*Zeta[3]))/
                  (1 - RadJet3LRenormalization`u$6514))) + 
             RadJet3LRenormalization`ca*RadJet3LRenormalization`cf*
              Log[1 - RadJet3LRenormalization`u$6514]*(-1 + ((1 - Pi^2)*
                 Log[1 - RadJet3LRenormalization`u$6514])/3 + 
               ((-16 + 2*Pi^2*(2 - RadJet3LRenormalization`u$6514) + 
                  11*RadJet3LRenormalization`u$6514)*Log[
                  RadJet3LRenormalization`u$6514])/(3*(1 - 
                  RadJet3LRenormalization`u$6514)) + (2*(2 - 
                  RadJet3LRenormalization`u$6514)*
                 (Log[RadJet3LRenormalization`u$6514]*PolyLog[2, 
                    RadJet3LRenormalization`u$6514] - 3*PolyLog[3, 
                    RadJet3LRenormalization`u$6514] + 3*Zeta[3]))/
                (1 - RadJet3LRenormalization`u$6514))))/
           RadJet3LRenormalization`u$6514, {RadJet3LRenormalization`u$6514, 
           0, 1}])/(6*RadJet3LRenormalization`ep) - 
      (RadJet3LRenormalization`cf^2*(4*RadJet3LRenormalization`cf*
          Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2]*(RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega]*
            Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
              RadJet3LRenormalization`mu^2] + Inactive[Integrate][
            (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
              RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                RadJet3LRenormalization`u$6515] + RadJet3LRenormalization`f[
               RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6515])/
             (1 - RadJet3LRenormalization`u$6515), 
            {RadJet3LRenormalization`u$6515, 0, 1}]) + Inactive[Integrate][
          (-8*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega]*Log[
                (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 RadJet3LRenormalization`mu^2] + Inactive[Integrate][
               (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                   RadJet3LRenormalization`u$6515] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6515])/(1 - 
                 RadJet3LRenormalization`u$6515), {
                RadJet3LRenormalization`u$6515, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6516]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 (RadJet3LRenormalization`mu^2*
                  RadJet3LRenormalization`u$6516)] + Inactive[Integrate][
               (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                    RadJet3LRenormalization`u$6516] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                   (RadJet3LRenormalization`u$6515*
                    RadJet3LRenormalization`u$6516)] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6515)/
                   RadJet3LRenormalization`u$6516])/(1 - 
                 RadJet3LRenormalization`u$6515), {
                RadJet3LRenormalization`u$6515, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6516]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                  RadJet3LRenormalization`u$6516)/RadJet3LRenormalization`mu^
                  2] + Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                   RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6516] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6516)/
                   RadJet3LRenormalization`u$6515] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6515*
                   RadJet3LRenormalization`u$6516])/(1 - 
                 RadJet3LRenormalization`u$6515), {
                RadJet3LRenormalization`u$6515, 0, 1}]))/
           (1 - RadJet3LRenormalization`u$6516), 
          {RadJet3LRenormalization`u$6516, 0, 1}]))/
       RadJet3LRenormalization`ep^4 - (RadJet3LRenormalization`cf*
        (11*RadJet3LRenormalization`ca - 4*RadJet3LRenormalization`nf*
          RadJet3LRenormalization`tf)*(4*RadJet3LRenormalization`cf*
          Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2]*(RadJet3LRenormalization`f[
             RadJet3LRenormalization`omega]*
            Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
              RadJet3LRenormalization`mu^2] + Inactive[Integrate][
            (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
              RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                RadJet3LRenormalization`u$6517] + RadJet3LRenormalization`f[
               RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6517])/
             (1 - RadJet3LRenormalization`u$6517), 
            {RadJet3LRenormalization`u$6517, 0, 1}]) + Inactive[Integrate][
          (-8*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega]*Log[
                (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 RadJet3LRenormalization`mu^2] + Inactive[Integrate][
               (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                   RadJet3LRenormalization`u$6517] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6517])/(1 - 
                 RadJet3LRenormalization`u$6517), {
                RadJet3LRenormalization`u$6517, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6518]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 (RadJet3LRenormalization`mu^2*
                  RadJet3LRenormalization`u$6518)] + Inactive[Integrate][
               (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                    RadJet3LRenormalization`u$6518] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                   (RadJet3LRenormalization`u$6517*
                    RadJet3LRenormalization`u$6518)] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6517)/
                   RadJet3LRenormalization`u$6518])/(1 - 
                 RadJet3LRenormalization`u$6517), {
                RadJet3LRenormalization`u$6517, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6518]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                  RadJet3LRenormalization`u$6518)/RadJet3LRenormalization`mu^
                  2] + Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                   RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6518] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6518)/
                   RadJet3LRenormalization`u$6517] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6517*
                   RadJet3LRenormalization`u$6518])/(1 - 
                 RadJet3LRenormalization`u$6517), {
                RadJet3LRenormalization`u$6517, 0, 1}]))/
           (1 - RadJet3LRenormalization`u$6518), 
          {RadJet3LRenormalization`u$6518, 0, 1}]))/
       (6*RadJet3LRenormalization`ep^3) + 
      (4*RadJet3LRenormalization`cf^2*(RadJet3LRenormalization`nf*
           (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
          RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 28*Zeta[3]))*
         (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
           Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
             RadJet3LRenormalization`mu^2] + Inactive[Integrate][
           (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
             RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
               RadJet3LRenormalization`u$6522] + RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6522])/
            (1 - RadJet3LRenormalization`u$6522), 
           {RadJet3LRenormalization`u$6522, 0, 1}]) + 
        4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
           (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
            RadJet3LRenormalization`tf)/9)*(4*RadJet3LRenormalization`cf*
           Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
             RadJet3LRenormalization`mu^2]*(RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega]*
             Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
               RadJet3LRenormalization`mu^2] + Inactive[Integrate][
             (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
               RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                 RadJet3LRenormalization`u$6522] + RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega*
                 RadJet3LRenormalization`u$6522])/
              (1 - RadJet3LRenormalization`u$6522), 
             {RadJet3LRenormalization`u$6522, 0, 1}]) + Inactive[Integrate][
           (-8*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                 RadJet3LRenormalization`omega]*Log[
                 (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                  RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                (-2*RadJet3LRenormalization`f[
                    RadJet3LRenormalization`omega] + 
                  RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                    RadJet3LRenormalization`u$6522] + 
                  RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6522])/(1 - 
                  RadJet3LRenormalization`u$6522), 
                {RadJet3LRenormalization`u$6522, 0, 1}]) + 
             4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                 RadJet3LRenormalization`omega/
                  RadJet3LRenormalization`u$6523]*Log[
                 (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                  (RadJet3LRenormalization`mu^2*
                   RadJet3LRenormalization`u$6523)] + Inactive[Integrate][
                (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                     RadJet3LRenormalization`u$6523] + 
                  RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                    (RadJet3LRenormalization`u$6522*
                     RadJet3LRenormalization`u$6523)] + 
                  RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6522)/
                    RadJet3LRenormalization`u$6523])/(1 - 
                  RadJet3LRenormalization`u$6522), 
                {RadJet3LRenormalization`u$6522, 0, 1}]) + 
             4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                 RadJet3LRenormalization`omega*
                  RadJet3LRenormalization`u$6523]*Log[
                 (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                   RadJet3LRenormalization`u$6523)/RadJet3LRenormalization`mu^
                   2] + Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                    RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6523] + 
                  RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6523)/
                    RadJet3LRenormalization`u$6522] + 
                  RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6522*
                    RadJet3LRenormalization`u$6523])/(1 - 
                  RadJet3LRenormalization`u$6522), 
                {RadJet3LRenormalization`u$6522, 0, 1}]))/
            (1 - RadJet3LRenormalization`u$6523), 
           {RadJet3LRenormalization`u$6523, 0, 1}]) + 
        4*RadJet3LRenormalization`cf*Inactive[Integrate][
          (4*RadJet3LRenormalization`cf*
            Log[1 - RadJet3LRenormalization`u$6524]*
            ((11*RadJet3LRenormalization`ca)/3 - 
             3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
               RadJet3LRenormalization`tf)/3 + 2*RadJet3LRenormalization`cf*
              (Log[1 - RadJet3LRenormalization`u$6524] - 
               ((2 - RadJet3LRenormalization`u$6524)*Log[
                  RadJet3LRenormalization`u$6524])/(1 - 
                 RadJet3LRenormalization`u$6524)))*
            (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                (1 - RadJet3LRenormalization`u$6524)]*
              Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                 (1 - RadJet3LRenormalization`u$6524))/
                RadJet3LRenormalization`mu^2] + Inactive[Integrate][
              (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   (1 - RadJet3LRenormalization`u$6524)] + 
                RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                   (1 - RadJet3LRenormalization`u$6524))/
                  RadJet3LRenormalization`u$6522] + RadJet3LRenormalization`f[
                 RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6522*
                  (1 - RadJet3LRenormalization`u$6524)])/(1 - 
                RadJet3LRenormalization`u$6522), 
              {RadJet3LRenormalization`u$6522, 0, 1}]))/
           RadJet3LRenormalization`u$6524, {RadJet3LRenormalization`u$6524, 
           0, 1}])/(12*RadJet3LRenormalization`ep^2) + 
      (RadJet3LRenormalization`cf*
        (Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
            RadJet3LRenormalization`mu^2]*(RadJet3LRenormalization`cf*
            RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
            (RadJet3LRenormalization`nf*(224/27 - (4*Pi^2)/9)*
              RadJet3LRenormalization`tf + RadJet3LRenormalization`ca*
              (-808/27 + (11*Pi^2)/9 + 28*Zeta[3])) + 
           4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*
              (67/9 - Pi^2/3) - (20*RadJet3LRenormalization`nf*
               RadJet3LRenormalization`tf)/9)*(RadJet3LRenormalization`f[
               RadJet3LRenormalization`omega]*
              Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                RadJet3LRenormalization`mu^2] + Inactive[Integrate][
              (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
                RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                  RadJet3LRenormalization`u$6519] + RadJet3LRenormalization`f[
                 RadJet3LRenormalization`omega*
                  RadJet3LRenormalization`u$6519])/(1 - 
                RadJet3LRenormalization`u$6519), 
              {RadJet3LRenormalization`u$6519, 0, 1}]) + 
           4*RadJet3LRenormalization`cf*Inactive[Integrate][
             (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                 (1 - RadJet3LRenormalization`u$6520)]*Log[
                1 - RadJet3LRenormalization`u$6520]*(
                (11*RadJet3LRenormalization`ca)/3 - 
                3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
                  RadJet3LRenormalization`tf)/3 + 
                2*RadJet3LRenormalization`cf*(Log[1 - 
                    RadJet3LRenormalization`u$6520] - 
                  ((2 - RadJet3LRenormalization`u$6520)*Log[
                     RadJet3LRenormalization`u$6520])/(1 - 
                    RadJet3LRenormalization`u$6520))))/
              RadJet3LRenormalization`u$6520, 
             {RadJet3LRenormalization`u$6520, 0, 1}]) + Inactive[Integrate][
          (RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6521]*
             (RadJet3LRenormalization`nf*(224/27 - (4*Pi^2)/9)*
               RadJet3LRenormalization`tf + RadJet3LRenormalization`ca*(
                -808/27 + (11*Pi^2)/9 + 28*Zeta[3])) + 
            RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
              RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6521]*
             (RadJet3LRenormalization`nf*(224/27 - (4*Pi^2)/9)*
               RadJet3LRenormalization`tf + RadJet3LRenormalization`ca*(
                -808/27 + (11*Pi^2)/9 + 28*Zeta[3])) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*(67/9 - 
                Pi^2/3) - (20*RadJet3LRenormalization`nf*
                RadJet3LRenormalization`tf)/9)*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega/RadJet3LRenormalization`u$6521]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 (RadJet3LRenormalization`mu^2*
                  RadJet3LRenormalization`u$6521)] + Inactive[Integrate][
               (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                    RadJet3LRenormalization`u$6521] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                   (RadJet3LRenormalization`u$6519*
                    RadJet3LRenormalization`u$6521)] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6519)/
                   RadJet3LRenormalization`u$6521])/(1 - 
                 RadJet3LRenormalization`u$6519), {
                RadJet3LRenormalization`u$6519, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`ca*(67/9 - 
                Pi^2/3) - (20*RadJet3LRenormalization`nf*
                RadJet3LRenormalization`tf)/9)*(RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega*RadJet3LRenormalization`u$6521]*
               Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                  RadJet3LRenormalization`u$6521)/RadJet3LRenormalization`mu^
                  2] + Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                   RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6521] + 
                 RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`u$6521)/
                   RadJet3LRenormalization`u$6519] + 
                 RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6519*
                   RadJet3LRenormalization`u$6521])/(1 - 
                 RadJet3LRenormalization`u$6519), {
                RadJet3LRenormalization`u$6519, 0, 1}]) - 
            2*(RadJet3LRenormalization`cf*RadJet3LRenormalization`f[
                RadJet3LRenormalization`omega]*(RadJet3LRenormalization`nf*
                 (224/27 - (4*Pi^2)/9)*RadJet3LRenormalization`tf + 
                RadJet3LRenormalization`ca*(-808/27 + (11*Pi^2)/9 + 
                  28*Zeta[3])) + 4*RadJet3LRenormalization`cf*(
                RadJet3LRenormalization`ca*(67/9 - Pi^2/3) - 
                (20*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/9)*
               (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
                 Log[(RadJet3LRenormalization`omega*
                    RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^
                    2] + Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                     RadJet3LRenormalization`omega] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                     RadJet3LRenormalization`u$6519] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6519])/(1 - 
                   RadJet3LRenormalization`u$6519), 
                 {RadJet3LRenormalization`u$6519, 0, 1}]) + 
              4*RadJet3LRenormalization`cf*Inactive[Integrate][
                (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                    (1 - RadJet3LRenormalization`u$6520)]*Log[
                   1 - RadJet3LRenormalization`u$6520]*
                  ((11*RadJet3LRenormalization`ca)/3 - 
                   3*RadJet3LRenormalization`cf - 
                   (4*RadJet3LRenormalization`nf*RadJet3LRenormalization`tf)/
                    3 + 2*RadJet3LRenormalization`cf*(Log[1 - 
                       RadJet3LRenormalization`u$6520] - 
                     ((2 - RadJet3LRenormalization`u$6520)*Log[
                        RadJet3LRenormalization`u$6520])/(1 - 
                       RadJet3LRenormalization`u$6520))))/
                 RadJet3LRenormalization`u$6520, 
                {RadJet3LRenormalization`u$6520, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*Inactive[Integrate][
              (RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                   (1 - RadJet3LRenormalization`u$6520))/
                  RadJet3LRenormalization`u$6521]*Log[1 - 
                  RadJet3LRenormalization`u$6520]*
                ((11*RadJet3LRenormalization`ca)/3 - 
                 3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
                   RadJet3LRenormalization`tf)/3 + 
                 2*RadJet3LRenormalization`cf*(Log[1 - 
                     RadJet3LRenormalization`u$6520] - 
                   ((2 - RadJet3LRenormalization`u$6520)*Log[
                      RadJet3LRenormalization`u$6520])/(1 - 
                     RadJet3LRenormalization`u$6520))))/
               RadJet3LRenormalization`u$6520, 
              {RadJet3LRenormalization`u$6520, 0, 1}] + 
            4*RadJet3LRenormalization`cf*Inactive[Integrate][
              (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                  (1 - RadJet3LRenormalization`u$6520)*
                  RadJet3LRenormalization`u$6521]*Log[1 - 
                  RadJet3LRenormalization`u$6520]*
                ((11*RadJet3LRenormalization`ca)/3 - 
                 3*RadJet3LRenormalization`cf - (4*RadJet3LRenormalization`nf*
                   RadJet3LRenormalization`tf)/3 + 
                 2*RadJet3LRenormalization`cf*(Log[1 - 
                     RadJet3LRenormalization`u$6520] - 
                   ((2 - RadJet3LRenormalization`u$6520)*Log[
                      RadJet3LRenormalization`u$6520])/(1 - 
                     RadJet3LRenormalization`u$6520))))/
               RadJet3LRenormalization`u$6520, 
              {RadJet3LRenormalization`u$6520, 0, 1}])/
           (1 - RadJet3LRenormalization`u$6521), 
          {RadJet3LRenormalization`u$6521, 0, 1}]))/
       (6*RadJet3LRenormalization`ep^2) + (RadJet3LRenormalization`cf*
        (4*RadJet3LRenormalization`cf*Log[(RadJet3LRenormalization`omega*
             RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^2]*
          (4*RadJet3LRenormalization`cf*Log[(RadJet3LRenormalization`omega*
               RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^2]*
            (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
              Log[(RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                RadJet3LRenormalization`mu^2] + Inactive[Integrate][
              (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega] + 
                RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                  RadJet3LRenormalization`u$6525] + RadJet3LRenormalization`f[
                 RadJet3LRenormalization`omega*
                  RadJet3LRenormalization`u$6525])/(1 - 
                RadJet3LRenormalization`u$6525), 
              {RadJet3LRenormalization`u$6525, 0, 1}]) + Inactive[Integrate][
            (-8*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                  RadJet3LRenormalization`omega]*Log[
                  (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                   RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                 (-2*RadJet3LRenormalization`f[
                     RadJet3LRenormalization`omega] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                     RadJet3LRenormalization`u$6525] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6525])/(1 - 
                   RadJet3LRenormalization`u$6525), 
                 {RadJet3LRenormalization`u$6525, 0, 1}]) + 
              4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                  RadJet3LRenormalization`omega/
                   RadJet3LRenormalization`u$6526]*Log[
                  (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                   (RadJet3LRenormalization`mu^2*
                    RadJet3LRenormalization`u$6526)] + Inactive[Integrate][
                 (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                      RadJet3LRenormalization`u$6526] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                     (RadJet3LRenormalization`u$6525*
                      RadJet3LRenormalization`u$6526)] + 
                   RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6525)/
                     RadJet3LRenormalization`u$6526])/(1 - 
                   RadJet3LRenormalization`u$6525), 
                 {RadJet3LRenormalization`u$6525, 0, 1}]) + 
              4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                  RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6526]*Log[
                  (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                    RadJet3LRenormalization`u$6526)/
                   RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                 (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6526] + 
                   RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6526)/
                     RadJet3LRenormalization`u$6525] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6525*
                     RadJet3LRenormalization`u$6526])/(1 - 
                   RadJet3LRenormalization`u$6525), 
                 {RadJet3LRenormalization`u$6525, 0, 1}]))/
             (1 - RadJet3LRenormalization`u$6526), 
            {RadJet3LRenormalization`u$6526, 0, 1}]) + Inactive[Integrate][
          (-8*RadJet3LRenormalization`cf*(4*RadJet3LRenormalization`cf*Log[
                (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 RadJet3LRenormalization`mu^2]*(RadJet3LRenormalization`f[
                  RadJet3LRenormalization`omega]*Log[
                  (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                   RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                 (-2*RadJet3LRenormalization`f[
                     RadJet3LRenormalization`omega] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                     RadJet3LRenormalization`u$6525] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6525])/(1 - 
                   RadJet3LRenormalization`u$6525), 
                 {RadJet3LRenormalization`u$6525, 0, 1}]) + 
              Inactive[Integrate][(-8*RadJet3LRenormalization`cf*
                  (RadJet3LRenormalization`f[RadJet3LRenormalization`omega]*
                    Log[(RadJet3LRenormalization`omega*
                       RadJet3LRenormalization`Q)/RadJet3LRenormalization`mu^
                       2] + Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                        RadJet3LRenormalization`omega] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                        RadJet3LRenormalization`u$6525] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                        RadJet3LRenormalization`u$6525])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]) + 
                 4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                     RadJet3LRenormalization`omega/
                      RadJet3LRenormalization`u$6526]*Log[
                     (RadJet3LRenormalization`omega*
                       RadJet3LRenormalization`Q)/(RadJet3LRenormalization`mu^
                        2*RadJet3LRenormalization`u$6526)] + 
                   Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                        RadJet3LRenormalization`omega/
                         RadJet3LRenormalization`u$6526] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                        (RadJet3LRenormalization`u$6525*
                         RadJet3LRenormalization`u$6526)] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6525)/
                        RadJet3LRenormalization`u$6526])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]) + 
                 4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                     RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6526]*Log[
                     (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                       RadJet3LRenormalization`u$6526)/
                      RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                    (-2*RadJet3LRenormalization`f[
                        RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6526] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6526)/
                        RadJet3LRenormalization`u$6525] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                        RadJet3LRenormalization`u$6525*
                        RadJet3LRenormalization`u$6526])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]))/
                (1 - RadJet3LRenormalization`u$6526), {
                RadJet3LRenormalization`u$6526, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(4*RadJet3LRenormalization`cf*Log[
                (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                 (RadJet3LRenormalization`mu^2*
                  RadJet3LRenormalization`u$6527)]*(RadJet3LRenormalization`f[
                  RadJet3LRenormalization`omega/
                   RadJet3LRenormalization`u$6527]*Log[
                  (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q)/
                   (RadJet3LRenormalization`mu^2*
                    RadJet3LRenormalization`u$6527)] + Inactive[Integrate][
                 (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                      RadJet3LRenormalization`u$6527] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                     (RadJet3LRenormalization`u$6525*
                      RadJet3LRenormalization`u$6527)] + 
                   RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6525)/
                     RadJet3LRenormalization`u$6527])/(1 - 
                   RadJet3LRenormalization`u$6525), 
                 {RadJet3LRenormalization`u$6525, 0, 1}]) + 
              Inactive[Integrate][(-8*RadJet3LRenormalization`cf*
                  (RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                      RadJet3LRenormalization`u$6527]*Log[
                     (RadJet3LRenormalization`omega*
                       RadJet3LRenormalization`Q)/(RadJet3LRenormalization`mu^
                        2*RadJet3LRenormalization`u$6527)] + 
                   Inactive[Integrate][(-2*RadJet3LRenormalization`f[
                        RadJet3LRenormalization`omega/
                         RadJet3LRenormalization`u$6527] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                        (RadJet3LRenormalization`u$6525*
                         RadJet3LRenormalization`u$6527)] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6525)/
                        RadJet3LRenormalization`u$6527])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]) + 
                 4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                     RadJet3LRenormalization`omega/
                      (RadJet3LRenormalization`u$6526*
                       RadJet3LRenormalization`u$6527)]*Log[
                     (RadJet3LRenormalization`omega*
                       RadJet3LRenormalization`Q)/(RadJet3LRenormalization`mu^
                        2*RadJet3LRenormalization`u$6526*
                       RadJet3LRenormalization`u$6527)] + Inactive[Integrate][
                    (-2*RadJet3LRenormalization`f[
                        RadJet3LRenormalization`omega/
                         (RadJet3LRenormalization`u$6526*
                          RadJet3LRenormalization`u$6527)] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega/
                        (RadJet3LRenormalization`u$6525*
                         RadJet3LRenormalization`u$6526*
                         RadJet3LRenormalization`u$6527)] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6525)/
                        (RadJet3LRenormalization`u$6526*
                         RadJet3LRenormalization`u$6527)])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]) + 
                 4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                     (RadJet3LRenormalization`omega*
                       RadJet3LRenormalization`u$6526)/
                      RadJet3LRenormalization`u$6527]*Log[
                     (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                       RadJet3LRenormalization`u$6526)/
                      (RadJet3LRenormalization`mu^2*
                       RadJet3LRenormalization`u$6527)] + Inactive[Integrate][
                    (-2*RadJet3LRenormalization`f[
                        (RadJet3LRenormalization`omega*
                          RadJet3LRenormalization`u$6526)/
                         RadJet3LRenormalization`u$6527] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6526)/
                        (RadJet3LRenormalization`u$6525*
                         RadJet3LRenormalization`u$6527)] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6525*
                         RadJet3LRenormalization`u$6526)/
                        RadJet3LRenormalization`u$6527])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]))/
                (1 - RadJet3LRenormalization`u$6526), {
                RadJet3LRenormalization`u$6526, 0, 1}]) + 
            4*RadJet3LRenormalization`cf*(4*RadJet3LRenormalization`cf*Log[
                (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                  RadJet3LRenormalization`u$6527)/RadJet3LRenormalization`mu^
                  2]*(RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                   RadJet3LRenormalization`u$6527]*Log[
                  (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                    RadJet3LRenormalization`u$6527)/
                   RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                 (-2*RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6527] + 
                   RadJet3LRenormalization`f[(RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6527)/
                     RadJet3LRenormalization`u$6525] + 
                   RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                     RadJet3LRenormalization`u$6525*
                     RadJet3LRenormalization`u$6527])/(1 - 
                   RadJet3LRenormalization`u$6525), 
                 {RadJet3LRenormalization`u$6525, 0, 1}]) + 
              Inactive[Integrate][(-8*RadJet3LRenormalization`cf*
                  (RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6527]*Log[
                     (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                       RadJet3LRenormalization`u$6527)/
                      RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                    (-2*RadJet3LRenormalization`f[
                        RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6527] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6527)/
                        RadJet3LRenormalization`u$6525] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                        RadJet3LRenormalization`u$6525*
                        RadJet3LRenormalization`u$6527])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]) + 
                 4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                     (RadJet3LRenormalization`omega*
                       RadJet3LRenormalization`u$6527)/
                      RadJet3LRenormalization`u$6526]*Log[
                     (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                       RadJet3LRenormalization`u$6527)/
                      (RadJet3LRenormalization`mu^2*
                       RadJet3LRenormalization`u$6526)] + Inactive[Integrate][
                    (-2*RadJet3LRenormalization`f[
                        (RadJet3LRenormalization`omega*
                          RadJet3LRenormalization`u$6527)/
                         RadJet3LRenormalization`u$6526] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6527)/
                        (RadJet3LRenormalization`u$6525*
                         RadJet3LRenormalization`u$6526)] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6525*
                         RadJet3LRenormalization`u$6527)/
                        RadJet3LRenormalization`u$6526])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]) + 
                 4*RadJet3LRenormalization`cf*(RadJet3LRenormalization`f[
                     RadJet3LRenormalization`omega*
                      RadJet3LRenormalization`u$6526*
                      RadJet3LRenormalization`u$6527]*Log[
                     (RadJet3LRenormalization`omega*RadJet3LRenormalization`Q*
                       RadJet3LRenormalization`u$6526*
                       RadJet3LRenormalization`u$6527)/
                      RadJet3LRenormalization`mu^2] + Inactive[Integrate][
                    (-2*RadJet3LRenormalization`f[
                        RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6526*
                         RadJet3LRenormalization`u$6527] + 
                      RadJet3LRenormalization`f[
                       (RadJet3LRenormalization`omega*
                         RadJet3LRenormalization`u$6526*
                         RadJet3LRenormalization`u$6527)/
                        RadJet3LRenormalization`u$6525] + 
                      RadJet3LRenormalization`f[RadJet3LRenormalization`omega*
                        RadJet3LRenormalization`u$6525*
                        RadJet3LRenormalization`u$6526*
                        RadJet3LRenormalization`u$6527])/(1 - 
                      RadJet3LRenormalization`u$6525), 
                    {RadJet3LRenormalization`u$6525, 0, 1}]))/
                (1 - RadJet3LRenormalization`u$6526), {
                RadJet3LRenormalization`u$6526, 0, 1}]))/
           (1 - RadJet3LRenormalization`u$6527), 
          {RadJet3LRenormalization`u$6527, 0, 1}]))/
       (12*RadJet3LRenormalization`ep^3)}|>|>

